Predicting Decisions in Language Based Persuasion Games

Sender-receiver interactions, and specifically persuasion games, are widely researched in economic modeling and artificial intelligence. However, in the classic persuasion games setting, the messages sent from the expert to the decision-maker (DM) are abstract or well-structured signals rather than natural language messages. This paper addresses the use of natural language in persuasion games. For this purpose, we conduct an online repeated interaction experiment. At each trial of the interaction, an informed expert aims to sell an uninformed decision-maker a vacation in a hotel, by sending her a review that describes the hotel. While the expert is exposed to several scored reviews, the decision-maker observes only the single review sent by the expert, and her payoff in case she chooses to take the hotel is a random draw from the review score distribution available to the expert only. We also compare the behavioral patterns in this experiment to the equivalent patterns in similar experiments where the communication is based on the numerical values of the reviews rather than the reviews' text, and observe substantial differences which can be explained through an equilibrium analysis of the game. We consider a number of modeling approaches for our verbal communication setup, differing from each other in the model type (deep neural network vs. linear classifier), the type of features used by the model (textual, behavioral or both) and the source of the textual features (DNN-based vs. hand-crafted). Our results demonstrate that given a prefix of the interaction sequence, our models can predict the future decisions of the decision-maker, particularly when a sequential modeling approach and hand-crafted textual features are applied. Further analysis of the hand-crafted textual features allows us to make initial observations about the aspects of text that drive decision making in our setup

==> Language-Based-Persauision-Games- final version January 2022/figures- data analysis/calculations_for_paper.py <==
from collections import defaultdict
import scipy.stats
import numpy as np
import pandas as pd
import os
import matplotlib.pyplot as plt
from data_analysis import autolabel
import seaborn as sns
import matplotlib.lines as mlines


# Say, "the default sans-serif font is Times New Roman Bold"
# fonts = {'fontname': 'Times New Roman Bold'}
plt.rcParams["font.family"] = "serif"
plt.rcParams["font.serif"] = "Times New Roman Bold"

base_directory = os.path.abspath(os.curdir)
data_directory = os.path.join(base_directory, 'results')
orig_data_analysis_directory = os.path.join(base_directory, 'analysis')
date_directory = 'text_exp_2_tests'
data_analysis_directory = os.path.join(orig_data_analysis_directory, date_directory)
conditions = ['numeric', 'both', 'num_only', 'verbal']
# can be: group_average_score or avg_most_close_score
column_to_define_exaggerate = 'avg_most_close_score'


all_conditions = ['num_only', 'both', 'numeric', 'verbal']
conditions_per_study = {1: ['numeric', 'verbal'], 2: ['num_only', 'both']}
condition_names_per_study = {1: ['Numerical', 'Verbal'],
                             2: ['Only Numerical', 'Verbal+Numerical']}
base_directory = os.path.abspath(os.curdir)
analysis_directory = os.path.join(base_directory, 'analysis', 'text_exp_2_tests')
colors = {'verbal': 'purple', 'numeric': 'darkgreen', 'num_only': 'crimson', 'both': 'darkblue'}
markers = {'verbal': 's', 'numeric': 'o', 'num_only': 'v', 'both': 'd'}
graph_directory = os.path.join(base_directory, 'per_study_graphs')

strategies_dict = {'none': 'None of the strategies', 'pct_always_exaggerate': 'Always exaggerate',
                   'pct_always_lower_exaggerate': 'Always Lower Than Average', 'pct_honest': 'Honest',
                   'pct_strategic_exaggeration': 'Strategic Exaggeration',
                   'pct_switch_exaggerate': 'Switch exaggeration sign between rounds'}


# verbal condition only: for the computation paper
enterence_per_round_dict = {
    'All': [77, 65, 76, 71, 73, 69, 74, 67, 68, 68],
    'Female': [76, 70, 76, 73, 73, 72, 75, 67, 69, 69],
    'Male': [79, 61, 77, 70, 74, 67, 74, 68, 68, 68]
}
x = [2.5, 3.3, 3.8, 4.2, 5, 5.4, 5.8, 6.3, 7.1, 7.5, 7.9, 8.3, 8.8, 9.2, 9.6, 10]

enterenc_per_score_dict = {
    'All': [7, 9, 18, 9, 14, 21, 22, 19, 53, 69, 40, 65, 71, 80, 76, 84],
    'Female': [12, 0, 14, 13, 0, 22, 24, 17, 50, 75, 25, 63, 73, 83, 77, 85],
    'Male': [0, 18, 22, 3, 16, 16, 20, 21, 58, 64, 50, 67, 69, 78, 75, 83],
}

enterence_per_round_dict_test_data = {
    'All': [76, 74, 72, 78, 73, 69, 74, 67, 68, 68],

}

pct_dm_per_number_of_rounds_enter_dict = {
    'All': [0.73, 1.22, 2.69, 9.8, 15.68, 25.24, 25.73, 14.21, 4.65]
}

pct_dm_per_number_of_rounds_enter_dict_test_data = {
    'All': [0, 0, 1.98, 6.93, 17.82, 26.73, 22.77, 19.8, 3.96]
}

pre_round_dict = {
    'Previous Trial Chose And Lose': [59, 82, 74, 76, 69, 75, 64, 69, 72],
    "Previous Trial Didn't Choose And Could Lose": [86, 80, 64, 73, 64, 75, 65, 66, 73],
    'Previous Trial Chose And Earn': [63, 72, 72, 74, 72, 76, 68, 68, 69],
    "Previous Trial Didn't Choose And Could Earn": [64, 74, 65, 65, 67, 69, 62, 70, 56],
}

linestyle_colors_models = {
    'SVM-P': ['solid', 'grey'],
    'LSTM-T': ['dotted', 'darkgreen'],
    'LSTM-P': ['dashed', 'darkblue'],
    'LSTM-TP': ['dashdot', 'crimson'],
    'Transformer-P': [(0, (5, 1)), 'violet'],
    'Transformer-TP': [(0, (3, 5, 1, 5)), 'purple'],
    'Transformer-T': [(0, (3, 10, 1, 10, 1, 10)), 'pink'],
    'MVC': [(0, (3, 5, 1, 5)), 'black'],
    'EWG': [(0, (1, 1)), 'lightgreen'],
    'AVG': [(0, (3, 1, 1, 1, 1, 1)), 'orange'],
    'MED': [(0, (3, 5, 1, 5, 1, 5)), 'deepskyblue']
}

models_index_rmse = ['SVM-P', 'LSTM-T', 'LSTM-P', 'LSTM-TP', 'Transformer-P', 'Transformer-TP']
bert_domain_compare_rmse = {
    'HGA': [30.62, 27.87, 24.76, 25.57, 24.79, 24.88],
    'BERT': [26.69, 33.21, 25.40, 28.09, 25.46, 25.57],
    'BERT + HGA': [27.14, 31.25, 25.11, 26.36, 25.53, 25.57]
}

models_index_macro = ['SVM-P', 'LSTM-T', 'LSTM-P', 'LSTM-TP', 'Transformer-P', 'Transformer-TP']
bert_domain_compare_f_macro = {
    'HGA': [33.72, 45.05, 27.69, 32.76, 27.81, 32.65],
    'BERT': [31.91, 32.54, 20.01, 28.09, 12.97, 13.11],
    'BERT + HGA': [32.02, 37.23, 24.04, 27.52, 12.34, 13.59]
}

models_index_accuracy = ['LSTM-T', 'LSTM-TP', 'Transformer-TP']  # 'Transformer-T',
bert_domain_compare_per_trial_accuracy = {
    'HGA': [75.30, 76.75, 76.67],
    'BERT': [62.35, 61.89, 26.8],
    'BERT + HGA': [69.97, 68.40, 26.8]
}

raisha_results_rmse = {
    'SVM-P': [31.86, 32.11, 27.57, 25.43, 24.73, 26.01, 27.31, 29.02, 33.67, 43.5],
    # 'CRF-T' : [],
    'LSTM-T': [17.62, 20.19, 20.14, 19.51, 20.92, 23.13, 25.1, 30.23, 38.61, 47.26],
    'LSTM-P': [16.83, 17.71, 17.26, 18.18, 20.57, 22.6, 24.66, 28.72, 32.96, 44.29],
    'LSTM-TP': [16.04, 17.43, 17.68, 19.86, 27.07, 23.92, 21.44, 27.67, 31.5, 39.85],
    # 'Transformer-T': [None, 65.52, 65.86, 66, 65.91, 67.42, 69.36, 70.56, 73.88, 78.46],
    'Transformer-P': [None, 15.9, 16.42, 15.66, 17.75, 20.46, 22.28, 26.19, 32.31, 42.39],
    'Transformer-TP': [None, 14.9, 15.82, 15.65, 17.78, 19.94, 22.39, 26.9, 32.73, 46.26],
    # 'MVC': [29.6, 30.34, 30.69, 30.65, 32.41, 33.42, 34.2, 38.11, 42.51, 55.4],
    # 'EWG': [29.6, 30.34, 30.69, 30.65, 32.41, 33.42, 34.2, 38.11, 42.51, 55.4],
    'AVG': [14.16, 15.13, 15.58, 15.81, 17.52, 20.02, 22.58, 26.98, 32.76, 46.13],
    'MED': [13.8, 14.86, 15.34, 15.54, 17.45, 19.87, 22.29, 26.9, 32.7, 46.37],
}

raisha_results_macro = {
    # 'CRF-T' : [],
    'SVM-P': [16.15, 27.2, 25.65, 24.06, 34.14, 28.8, 25.09, 38.0, 45.23, 29.3],
    'LSTM-T': [31.56, 32.42, 30.89, 41.67, 40.7, 29.48, 34.57, 35.31, 46.21, 69.63],
    'LSTM-P': [27.15, 27.56, 30.46, 31.55, 30.44, 25.08, 24.28, 24.43, 20.97, 21.68],
    'LSTM-TP': [25.6, 38.45, 33.81, 36.97, 25.98, 23.53, 27.24, 29.25, 19.27, 24.57],
    # 'Transformer-T': [None, 5.21, 4.65, 5.08, 4.26, 5.22, 7.35, 7.47, 11.97, 31.01],
    'Transformer-P': [None, 30.52, 32.69, 35.45, 28.33, 25.81, 26.2, 28.74, 21.9, 19.2],
    'Transformer-TP': [None, 28.52, 32.76, 35.1, 28.35, 24.52, 26.7, 29.55, 23.62, 24.4],
    # 'MVC': [42.29, 36.48, 38.79, 40.59, 32.67, 23.5, 27.06, 19.58, 23.5, 40.94],
    # 'EWG': [42.29, 36.48, 38.79, 40.59, 32.67, 23.5, 27.06, 19.58, 23.5, 40.94],
    'AVG': [42.29, 36.08, 38.79, 40.59, 32.67, 23.5, 27.06, 19.58, 23.5, 40.94],
    'MED': [42.29, 36.08, 38.79, 40.59, 32.67, 23.5, 27.06, 19.58, 23.5, 40.94],
}

raisha_results_micro = {
    # 'CRF-T' : [],
    'SVM-P': [24.26, 38.61, 40.1, 37.78, 50.5, 49.5, 37.62, 61.39, 51.98, 33.33],
    'LSTM-T': [42.57, 48.02, 45.05, 51.98, 44.55, 49.34, 44.72, 48.68, 57.43, 77.56],
    'LSTM-P': [46.28, 46.12, 46.2, 47.77, 44.47, 50.66, 39.35, 42.98, 39.02, 46.78],
    'LSTM-TP': [45.71, 47.36, 44.72, 47.36, 30.69, 38.78, 41.42, 45.87, 34.65, 46.86],
    # 'Transformer-T': [None, 8.91, 7.42, 8.42, 6.6, 8.25, 10.23, 9.4, 15.84, 37.29],
    'Transformer-P': [None, 42.73, 48.51, 52.97, 37.62, 48.02, 41.25, 47.03, 43.23, 51.49],
    'Transformer-TP': [None, 42.74, 50.83, 53.47, 37.29, 45.71, 41.08, 46.36, 42.08, 52.14],
    'MVC': [73.27, 57.43, 63.37, 68.32, 48.51, 54.46, 68.32, 41.58, 54.46, 69.31],
    'EWG': [73.27, 57.43, 63.37, 68.32, 48.51, 54.46, 68.32, 41.58, 54.46, 69.31],
    'AVG': [73.27, 56.44, 63.37, 68.32, 48.51, 54.46, 68.32, 41.58, 54.46, 69.31],
    'MED': [73.27, 56.44, 63.37, 68.32, 48.51, 54.46, 68.32, 41.58, 54.46, 69.31],
}

raisha_results_accuracy_per_trail = {
    # 'CRF-T' : [],
    'LSTM-T': [76.34, 73.73, 74.53, 75.93, 75.99, 75.74, 76.03, 75.58, 71.86, 77.56],
    'LSTM-TP': [77.66, 75.12, 75.86, 77.35, 77.31, 77.43, 78.01, 77.51, 73.35, 78.05],
    # 'Transformer-T': [None, 34.72, 35.05, 35.27, 35.67, 34.98, 33.99, 34.82, 34.24, 37.29],
    'Transformer-TP': [None, 76.9, 76.71, 77.7, 76.87, 76.27, 76.82, 76.96, 73.27, 73.1],
    'MVC': [73.76, 73.49, 73.39, 73.55, 72.61, 73.07, 74.01, 72.94, 72.77, 69.31],
    'EWG': [73.76, 73.49, 73.39, 73.55, 72.61, 73.07, 74.01, 72.94, 72.77, 69.31],
}

round_results_accuracy_per_trail = {
    # 'CRF-T' : [],
    'LSTM-T': [80.04, 74.36, 71.37, 68.6, 78.13, 76.7, 72.08, 78.43, 77.87, 74.32],
    'LSTM-TP': [81.85, 76.96, 72.94, 68.38, 80.86, 77.06, 72.99, 80.32, 79.76, 74.64],
    # 'Transformer-T': [None, 34.72, 35.05, 35.27, 35.67, 34.98, 33.99, 34.82, 34.24, 37.29],
    'Transformer-TP': [None, 75.95, 75.91, 70.46, 81.52, 78.14, 74.39, 75.39, 81.24, 74.96],
    'MVC': [73.76, 73.49, 73.39, 73.55, 72.61, 73.07, 74.01, 72.94, 72.77, 69.31],
    'EWG': [73.76, 73.49, 73.39, 73.55, 72.61, 73.07, 74.01, 72.94, 72.77, 69.31],
}


# all conditions: for the behavior paper
rounds_dict = {
    'all rounds': {
        'numeric_p_enter': [0.27, 0.11, 0.11, 0.19, 0.11, 0.6, 0.32, 0.36, 0.53, 0.59, 0.75, 0.72, 0.76, 0.83, 0.84, 0.89],
        'both_p_enter': [0, 0.2, 0, 0, 0, 0, 0.21, 0.23, 0.5, 0.25, 0.5, 0.66, 0.83, 0.85, 0.8, 0.89],
        'numeric_experts': [22, 52, 17, 61, 9, 15, 166, 158, 66, 77, 37, 274, 177, 431, 658, 1669],
        'both_experts': [3, 5, 2, 12, 1, 0, 33, 21, 14, 12, 2, 30, 31, 75, 102, 249],
        'verbal_p_enter': [0.08, 0.09, 0.19, 0.09, 0.14, 0.21, 0.23, 0.19, 0.54, 0.69, 0.4, 0.65, 0.71, 0.81, 0.77, 0.85],
        'verbal_experts': [13, 33, 16, 55, 7, 19, 184, 185, 67, 55, 25, 236, 156, 426, 713, 1835],
        'num_only_p_enter': [0.0, 0.33, 0.29, 0.36, 0.0, 0.0, 0.3, 0.29, 0.5, 0.57, 0.5, 0.73, 0.81, 0.88, 0.85, 0.91],
        'num_only_experts': [2, 9, 7, 11, 1, 2, 10, 35, 16, 30, 18, 52, 42, 77, 126, 148]},
    'round 1': {
        'numeric_p_enter': [0.33, 0.0, 0.0, 0.25, 0.5, 0.8, 0.42, 0.62, 1.0, 0.94, 0.62, 0.94, 1.0, 0.91, 0.93, 0.95],
        'both_p_enter': [None, 1.0, None, None, None, None, None, 0.67, 0.5, 0.33, None, 0.78, 1.0, 0.78, 0.75, 0.9],
        'numeric_experts': [3, 2, 2, 4, 2, 5, 12, 13, 4, 18, 8, 32, 18, 47, 72, 148],
        'both_experts': [0, 1, 0, 0, 0, 0, 0, 3, 2, 3, 0, 9, 4, 9, 8, 20],
        'verbal_p_enter': [0.0, 0.0, 0.4, 0.18, None, 0.0, 0.45, 0.15, 0.33, 1.0, 0.67, 0.68, 0.76, 0.92, 0.86, 0.93],
        'verbal_experts': [1, 3, 5, 11, 0, 1, 20, 26, 3, 6, 3, 19, 17, 48, 85, 153],
        'num_only_p_enter': [None, 0.0, 1.0, 0.5, None, None, None, None, 1.0, 0.88, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0],
        'num_only_experts': [0, 1, 1, 2, 0, 0, 0, 0, 2, 8, 1, 5, 5, 5, 14, 15]},
    'round 2': {
        'numeric_p_enter': [0.0, 0.4, 0.0, 0.12, None, 0.5, 0.56, 0.26, 0.67, 1.0, 1.0, 0.78, 0.86, 0.84, 0.89, 0.92],
        'both_p_enter': [None, None, 0.0, 0.0, None, None, 0.0, 0.5, None, 0.33, 1.0, None, 1.0, 0.75, 0.62, 1.0],
        'numeric_experts': [1, 5, 5, 8, 0, 2, 18, 19, 9, 3, 3, 32, 21, 45, 65, 155],
        'both_experts': [0, 0, 1, 4, 0, 0, 3, 2, 0, 3, 1, 0, 4, 8, 8, 26],
        'verbal_p_enter': [0.0, 0.33, 0.0, 0.11, None, None, 0.23, 0.28, 0.5, 0.57, 1.0, 0.74, 0.65, 0.74, 0.81, 0.81],
        'verbal_experts': [1, 3, 3, 9, 0, 0, 31, 32, 12, 7, 1, 34, 20, 31, 78, 143],
        'num_only_p_enter': [None, None, 0.0, 0.67, None, None, 0.33, 0.0, 1.0, 1.0, 0.5, 1.0, 1.0, 0.83, 0.8, 1.0],
        'num_only_experts': [0, 0, 1, 3, 0, 0, 3, 3, 2, 1, 2, 5, 2, 18, 5, 14]},

    'round 3': {
        'numeric_p_enter': [0.0, 0.5, 0.0, 0.15, None, 0.0, 0.2, 0.18, 0.14, 0.75, 1.0, 0.83, 0.54, 0.87, 0.88, 0.89],
        'both_p_enter': [None, None, None, None, 0.0, None, 0.14, 0.5, None, 0.0, None, 0.57, 0.75, 0.75, 0.62, 0.88],
        'numeric_experts': [3, 4, 1, 13, 0, 1, 15, 11, 7, 4, 3, 18, 13, 45, 57, 196],
        'both_experts': [0, 0, 0, 0, 1, 0, 7, 2, 0, 1, 0, 7, 4, 12, 8, 17],
        'verbal_p_enter': [0.0, 0.0, None, 0.0, None, 0.2, 0.11, 0.21, 0.67, 0.43, None, 0.86, 0.78, 0.82, 0.8, 0.88],
        'verbal_experts': [5, 1, 0, 5, 0, 5, 9, 14, 6, 7, 0, 22, 18, 40, 61, 207],
        'num_only_p_enter': [None, 1.0, None, None, None, None, 0.0, 0.29, 0.0, 0.4, 1.0, 0.71, 1.0, 0.8, 0.64, 0.8],
        'num_only_experts': [0, 1, 0, 0, 0, 0, 2, 7, 1, 5, 1, 7, 4, 5, 11, 15]},

    'round 4': {
        'numeric_p_enter': [0.0, 0.0, 0.5, 0.25, 0.0, 1.0, 0.41, 0.4, 0.67, 0.67, 1.0, 0.62, 0.78, 0.81, 0.85, 0.9],
        'both_p_enter': [None, None, None, 0.0, None, None, 0.5, 0.0, 0.25, None, None, 0.0, 1.0, 0.78, 0.7, 0.96],
        'numeric_experts': [1, 6, 2, 4, 2, 1, 17, 10, 6, 6, 5, 26, 32, 47, 67, 158],
        'both_experts': [0, 0, 0, 3, 0, 0, 4, 2, 4, 0, 0, 2, 1, 9, 10, 24],
        'verbal_p_enter': [0.0, 0.0, 0.0, 0.0, 0.5, None, 0.09, 0.27, 0.43, 1.0, 0.0, 0.6, 0.85, 0.78, 0.78, 0.85],
        'verbal_experts': [2, 3, 2, 5, 2, 0, 22, 15, 7, 2, 2, 15, 13, 32, 79, 202],
        'num_only_p_enter': [None, 0.5, 0.33, 0.0, None, None, 0.5, 0.0, None, 0.5, 1.0, 0.5, 0.5, 1.0, 0.78, 1.0],
        'num_only_experts': [0, 2, 3, 3, 0, 0, 2, 3, 0, 4, 1, 2, 6, 6, 18, 8]},

    'round 5': {
        'numeric_p_enter': [0.25, 0.17, None, 0.0, 0.0, None, 0.25, 0.27, 0.5, 0.5, 1.0, 0.76, 0.7, 0.86, 0.84, 0.9],
        'both_p_enter': [0.0, 0.0, 0.0, 0.0, None, None, 0.0, None, 0.0, 0.0, None, 1.0, 0.67, 0.8, 0.67, 0.81],
        'numeric_experts': [4, 6, 0, 5, 3, 0, 20, 15, 6, 10, 1, 34, 23, 35, 76, 152],
        'both_experts': [1, 2, 1, 2, 0, 0, 1, 0, 2, 1, 0, 4, 3, 5, 12, 26],
        'verbal_p_enter': [None, 0.11, 0.0, 0.4, None, 0.0, 0.31, 0.21, 0.75, 0.83, 0.0, 0.62, 0.89, 0.85, 0.77, 0.86],
        'verbal_experts': [0, 9, 1, 5, 0, 1, 16, 19, 4, 6, 3, 24, 9, 53, 70, 180],
        'num_only_p_enter': [None, 0.0, None, 0.0, None, 0.0, 1.0, 0.67, 0.5, 0.0, 1.0, 1.0, 1.0, 1.0, 0.88, 0.85],
        'num_only_experts': [0, 3, 0, 2, 0, 1, 1, 3, 2, 1, 2, 5, 3, 7, 8, 20]},

    'round 6': {
        'numeric_p_enter': [0.5, 0.14, 0.0, 0.25, None, None, 0.35, 0.45, 0.71, 0.5, 0.67, 0.7, 0.6, 0.74, 0.85, 0.86],
        'both_p_enter': [0.0, None, None, None, None, None, 0.33, 0.33, 0.67, 1.0, None, 0.0, 1.0, 0.5, 0.85, 0.9],
        'numeric_experts': [4, 7, 1, 4, 0, 0, 31, 22, 7, 4, 3, 27, 15, 38, 71, 156],
        'both_experts': [1, 0, 0, 0, 0, 0, 3, 3, 3, 1, 0, 1, 4, 2, 13, 29],
        'verbal_p_enter': [0.0, 0.2, None, 0.0, 0.0, 0.0, 0.67, 0.11, 0.62, 0.86, 0.8, 0.45, 0.62, 0.79, 0.68, 0.81],
        'verbal_experts': [1, 5, 0, 4, 2, 1, 9, 9, 8, 7, 5, 33, 13, 34, 80, 193],
        'num_only_p_enter': [0.0, None, 0.0, None, None, None, None, 0.0, 0.0, 0.67, 0.0, 0.5, 0.67, 0.83, 0.91, 0.89],
        'num_only_experts': [1, 0, 1, 0, 0, 0, 0, 6, 1, 3, 1, 6, 3, 6, 11, 19]},

    'round 7': {
        'numeric_p_enter': [0.0, 0.0, 0.0, 0.0, 0.0, 1.0, 0.27, 0.36, 0.33, 0.0, 1.0, 0.65, 0.94, 0.84, 0.83, 0.92],
        'both_p_enter': [None, None, None, 0.0, None, None, 0.5, 0.0, 1.0, 0.0, None, 1.0, 0.5, 1.0, 1.0, 0.93],
        'numeric_experts': [2, 6, 1, 2, 1, 1, 11, 11, 6, 6, 1, 31, 18, 38, 75, 179],
        'both_experts': [0, 0, 0, 1, 0, 0, 4, 1, 1, 1, 0, 1, 2, 5, 14, 28],
        'verbal_p_enter': [None, 0.0, 0.0, 0.0, 0.0, 0.5, 0.33, 0.19, 0.67, 0.6, 0.0, 0.52, 0.64, 0.91, 0.75, 0.86],
        'verbal_experts': [0, 4, 1, 4, 1, 2, 9, 16, 3, 5, 2, 21, 14, 47, 73, 200],
        'num_only_p_enter': [None, 0.0, 0.0, None, 0.0, None, 0.0, 0.33, 0.0, 1.0, 0.5, 0.8, 0.83, 0.92, 0.9, 0.85],
        'num_only_experts': [0, 1, 1, 0, 1, 0, 1, 3, 1, 1, 4, 5, 6, 12, 10, 13]},

    'round 8': {
        'numeric_p_enter': [None, 0.0, 0.0, 0.29, None, 0.5, 0.25, 0.25, 0.5, 0.69, 0.8, 0.6, 0.58, 0.82, 0.66, 0.91],
        'both_p_enter': [0.0, 0.0, None, 0.0, None, None, 0.0, 0.0, None, 0.0, None, 1.0, 1.0, 1.0, 0.8, 0.88],
        'numeric_experts': [0, 7, 2, 7, 0, 2, 16, 16, 4, 13, 5, 15, 12, 40, 56, 192],
        'both_experts': [1, 1, 0, 2, 0, 0, 6, 1, 0, 1, 0, 1, 4, 12, 5, 25],
        'verbal_p_enter': [1.0, 0.0, 0.0, 0.0, None, 0.2, 0.15, 0.15, 0.56, 0.8, 0.5, 0.64, 0.62, 0.69, 0.76, 0.82],
        'verbal_experts': [1, 1, 1, 7, 0, 5, 26, 13, 9, 5, 2, 22, 16, 45, 58, 191],
        'num_only_p_enter': [None, None, None, 1.0, None, 0.0, None, 0.5, 0.75, 1.0, None, 0.6, 0.83, 1.0, 1.0, 0.87],
        'num_only_experts': [0, 0, 0, 1, 0, 1, 0, 2, 4, 1, 0, 5, 6, 6, 18, 15]},

    'round 9': {
        'numeric_p_enter': [1.0, 0.0, 0.0, 0.17, None, 1.0, 0.21, 0.38, 0.5, 0.17, 0.67, 0.69, 0.82, 0.82, 0.9, 0.88],
        'both_p_enter': [None, None, None, None, None, None, 0.0, 0.0, 1.0, 0.0, 0.0, None, 0.5, 1.0, 1.0, 0.86],
        'numeric_experts': [1, 2, 1, 6, 0, 1, 14, 13, 8, 6, 3, 26, 17, 40, 52, 196],
        'both_experts': [0, 0, 0, 0, 0, 0, 1, 3, 2, 1, 1, 0, 4, 7, 11, 28],
        'verbal_p_enter': [0.0, 0.0, 0.0, 0.0, 0.0, 0.5, 0.08, 0.0, 0.33, 0.67, 0.2, 0.71, 0.65, 0.7, 0.79, 0.84],
        'verbal_experts': [1, 1, 2, 3, 1, 2, 24, 13, 3, 3, 5, 24, 23, 53, 61, 184],
        'num_only_p_enter': [None, 1.0, None, None, None, None, 0.0, 0.33, 0.0, 0.0, 0.2, 0.86, 0.67, 0.75, 0.69, 0.92],
        'num_only_experts': [0, 1, 0, 0, 0, 0, 1, 3, 2, 1, 5, 7, 3, 8, 16, 12]},

    'round 10': {
        'numeric_p_enter': [0.33, 0.0, 0.5, 0.38, 0.0, 0.0, 0.25, 0.43, 0.44, 0.29, 0.4, 0.67, 0.62, 0.84, 0.79, 0.89],
        'both_p_enter': [None, 0.0, None, None, None, None, 0.25, 0.0, None, None, None, 0.6, 1.0, 1.0, 0.85, 0.85],
        'numeric_experts': [3, 7, 2, 8, 1, 2, 12, 28, 9, 7, 5, 33, 8, 56, 67, 137],
        'both_experts': [0, 1, 0, 0, 0, 0, 4, 4, 0, 0, 0, 5, 1, 6, 13, 26],
        'verbal_p_enter': [0.0, 0.0, 1.0, 0.0, 0.0, 0.0, 0.17, 0.21, 0.5, 0.43, 0.5, 0.73, 0.77, 0.86, 0.65, 0.84],
        'verbal_experts': [1, 3, 1, 2, 1, 2, 18, 28, 12, 7, 2, 22, 13, 43, 68, 182],
        'num_only_p_enter': [0.0, None, None, None, None, None, None, 0.6, 0.0, 0.2, 0.0, 0.2, 0.75, 0.75, 0.87, 0.94],
        'num_only_experts': [1, 0, 0, 0, 0, 0, 0, 5, 1, 5, 1, 5, 4, 4, 15, 17]},
}


honesty_dict = {'numeric': [5.21, 8.45, 8.87, 9.13, 9.33, 9.59, 9.58, 9.59, 9.8, 9.86],
                'verbal': [5.47, 8.56, 9.04, 9.24, 9.4, 9.6, 9.6, 9.66, 9.82, 9.87],
                'num_only': [5.02, 8.16, 8.45, 8.89, 8.82, 8.95, 9.59, 9.38, 9.65, 9.75],
                'both': [5.24, 8.58, 8.89, 9.24, 9.44, 9.48, 9.29, 9.68, 9.79, 9.85]}

# laying_dict = {
#     'numeric': [0.48692153, 0.70301703, 0.66246221, 0.57085051, 0.64515171, 0.75223023, 0.59929727, 0.49672462, 0.55856256, 0.38331854],
#     'verbal': [0.61221578, 0.74679636, 0.74139887, 0.62607457, 0.68487395, 0.76253376, 0.62032926, 0.58212297, 0.61210571, 0.43734015],
#     'num_only': [0.39762871,  0.58961698,  0.46641557,  0.45478834,  0.37494395,  0.37277986,0.61144867,  0.22996443,  0.23360354, -0.09064112],
#     'both': [0.50156495, 0.75656168, 0.66898148, 0.62479475, 0.7010582,  0.68862275, 0.33176101, 0.60493827, 0.55072464, 0.36231884]
#
# }


def clean_data(data: pd.DataFrame) -> pd.DataFrame:
    data = data.loc[(data.status == 'play') & (data.player_id_in_group == 1)]
    data['dm_expected_payoff'] = np.where(data.group_sender_payoff == 1, data.group_average_score - 8, 0)
    data = data[['group_sender_payoff',	'group_receiver_payoff', 'pair_id', 'group_lottery_result',
                 'group_average_score', 'group_sender_answer_scores', 'dm_expected_payoff', 'subsession_round_number',
                 'group_score_6', 'avg_most_close_score', 'previous_round_lottery_result', 'previous_round_decision']]  # expert_strategy
    data['honesty'] = data['group_sender_answer_scores'] - data['group_average_score']
    data['expert_answer_above_8'] = np.where(data.group_sender_answer_scores > 8, 1, 0)
    data['best_reply'] = np.where((data['expert_answer_above_8'] == 1) & (data.group_sender_payoff == 1), 1,
                                  (np.where((data['expert_answer_above_8'] == 0) &
                                            (data.group_sender_payoff == 0), 1, 0)))
    data['first_half'] = np.where(data.subsession_round_number < 6, 1, 0)
    data['laying'] = data.apply(lambda x: (x['group_sender_answer_scores'] - x[column_to_define_exaggerate]) /
                                          (x['group_score_6'] - x[column_to_define_exaggerate]), axis=1)
    data['expert_want_to_persuade'] = np.where(data.group_sender_answer_scores > data.group_average_score, 1,
                                               np.where(data['expert_answer_above_8'] == 1, 1, 0))
    data['expected_outcome_taking_hotel'] = data.group_average_score - 8
    data['previous_round_dm_payoff'] = data.previous_round_decision * data.previous_round_lottery_result

    return data


def significant_tests(data_1: pd.DataFrame, data_2: pd.DataFrame, criterion: str):
    statistic = scipy.stats.f_oneway(data_1, data_2)
    print(criterion)
    print(f'Groups criterion vars: {np.var(data_1), np.var(data_2)}')
    print(f'Groups criterion means: {np.mean(data_1), np.mean(data_2)}')
    print(f'Groups size: {data_1.shape}, {data_2.shape}')
    kruskal = scipy.stats.kruskal(data_1, data_2)
    ttest = scipy.stats.ttest_ind(data_1, data_2)
    print(f'ANOVA test: {statistic},\nKruskal test: {kruskal}\nT_test: {ttest}\n')

    return


def trust_graphs(study: int, data_1_p_enter_list_all_rounds: list=None, data_2_p_enter_list_all_rounds: list = None):
    """

    :param study:
    :param data_1_p_enter_list_all_rounds: [average_p_enter_est<8, average_p_enter_est>8] for data 1
    :param data_2_p_enter_list_all_rounds: [average_p_enter_est<8, average_p_enter_est>8] for data 2
    :return:
    """
    condition_1 = conditions_per_study[study][0]
    condition_2 = conditions_per_study[study][1]
    index = ['Half 1\nEst < 8', 'Half 1\nEst > 8', 'Half 2\nEst < 8', 'Half 2\nEst > 8']
    data_dict = {condition_names_per_study[study][0]: list(), condition_names_per_study[study][1]: list()}
    x = [2.5, 3.3, 3.8, 4.2, 5, 5.4, 5.8, 6.3, 7.1, 7.5, 7.9, 8.3, 8.8, 9.2, 9.6, 10]

    for rng, in_title in [[range(1, 6), 'First 5'], [range(6, 11), 'Last'], [range(1, 11), 'All']]:
        fig100, ax100 = plt.subplots()
        data_1_p_enter_list = list()
        data_2_p_enter_list = list()
        data_1_experts_list = list()
        data_2_experts_list = list()

        for idx in range(len(x)):
            values = [rounds_dict[f'round {j}'][f'{condition_1}_p_enter'][idx] for j in rng]
            values = [x for x in values if x is not None]
            data_1_p_enter_list.append(round(np.average(values), 2))
            data_1_experts_list.append(sum([rounds_dict[f'round {j}'][f'{condition_1}_experts'][idx] for j in rng]))

            values = [rounds_dict[f'round {z}'][f'{condition_2}_p_enter'][idx] for z in rng]
            values = [x for x in values if x is not None]
            data_2_p_enter_list.append(round(np.average(values), 2))
            data_2_experts_list.append(sum([rounds_dict[f'round {j}'][f'{condition_2}_experts'][idx] for j in rng]))

        ax100.plot(x, data_1_p_enter_list, color=colors[condition_1], label=condition_names_per_study[study][0],
                   marker=markers[condition_1], linestyle='-')
        ax100.plot(x, data_2_p_enter_list, color=colors[condition_2], label=condition_names_per_study[study][1],
                   marker=markers[condition_2], linestyle='-')

        # plt.title(f"P(DM chose hotel) as a function of the experts\nnumerical estimate by Condition in {in_title}"
        #           f" rounds for study {study}")
        plt.xlabel('Experts Numerical Estimate', fontsize=15)
        plt.ylabel('P(DM chose hotel)', fontsize=15)
        ax100.legend(loc='upper left', shadow=True, fontsize=8)
        plt.xticks(x)
        # Add a table at the bottom of the axes
        the_table = ax100.table(cellText=[x, data_1_experts_list, data_2_experts_list],
                                rowLabels=['Experts Numerical Estimate', condition_names_per_study[study][0],
                                           condition_names_per_study[study][1]],
                                bbox=(0, -0.5, 1, 0.3))
        the_table.auto_set_font_size(False)
        the_table.set_fontsize(10)
        # plt.yticks(range(4, 11))
        # plt.show()
        fig100.savefig(os.path.join(
            graph_directory, f'P_enter_as_a_function_of_the_experts_numerical_estimate_by_Condition_in_{in_title}'
                             f'_rounds_for_study_{study}.png'), bbox_inches='tight')

        fig1000, ax1000 = plt.subplots()
        combine_dict = {
            'est<8': {f'{condition_1}_p_enter_list': [], f'{condition_2}_p_enter_list': [],
                      f'{condition_1}_experts_list': [], f'{condition_2}_experts_list': []},
            'est>8': {f'{condition_1}_p_enter_list': [], f'{condition_2}_p_enter_list': [],
                      f'{condition_1}_experts_list': [], f'{condition_2}_experts_list': []}
        }
        # split per est < 8:
        for idx, est in enumerate(x):
            if est < 8:  # for est<8 use the 1-data_1_p_enter_list --> the probability to reject
                if not np.isnan(data_1_p_enter_list[idx]):
                    combine_dict['est<8'][f'{condition_1}_p_enter_list'].append(1 - data_1_p_enter_list[idx])
                if not np.isnan(data_2_p_enter_list[idx]):
                    combine_dict['est<8'][f'{condition_2}_p_enter_list'].append(1 - data_2_p_enter_list[idx])
                combine_dict['est<8'][f'{condition_1}_experts_list'].append(data_1_experts_list[idx])
                combine_dict['est<8'][f'{condition_2}_experts_list'].append(data_2_experts_list[idx])
            else:
                if not np.isnan(data_1_p_enter_list[idx]):
                    combine_dict['est>8'][f'{condition_1}_p_enter_list'].append(data_1_p_enter_list[idx])
                if not np.isnan(data_2_p_enter_list[idx]):
                    combine_dict['est>8'][f'{condition_2}_p_enter_list'].append(data_2_p_enter_list[idx])
                combine_dict['est>8'][f'{condition_1}_experts_list'].append(data_1_experts_list[idx])
                combine_dict['est>8'][f'{condition_2}_experts_list'].append(data_2_experts_list[idx])

        data_1_p_enter_list = [round(np.average(combine_dict['est<8'][f'{condition_1}_p_enter_list']), 2),
                               round(np.average(combine_dict['est>8'][f'{condition_1}_p_enter_list']), 2)]
        data_2_p_enter_list = [round(np.average(combine_dict['est<8'][f'{condition_2}_p_enter_list']), 2),
                               round(np.average(combine_dict['est>8'][f'{condition_2}_p_enter_list']), 2)]
        data_1_experts_list = [np.sum(combine_dict['est<8'][f'{condition_1}_experts_list']),
                               np.sum(combine_dict['est>8'][f'{condition_1}_experts_list'])]
        data_2_experts_list = [np.sum(combine_dict['est<8'][f'{condition_2}_experts_list']),
                               np.sum(combine_dict['est>8'][f'{condition_2}_experts_list'])]

        if in_title == 'All':
            data_1_p_enter_list = data_1_p_enter_list_all_rounds
            data_2_p_enter_list = data_2_p_enter_list_all_rounds
        else:
            data_dict[condition_names_per_study[study][0]].extend(data_1_p_enter_list)
            data_dict[condition_names_per_study[study][1]].extend(data_2_p_enter_list)

        ax1000.plot(['est<8', 'est>8'], data_1_p_enter_list, color=colors[condition_1],
                    label=condition_names_per_study[study][0], marker=markers[condition_1], linestyle='-')
        ax1000.plot(['est<8', 'est>8'], data_2_p_enter_list, color=colors[condition_2],
                    label=condition_names_per_study[study][1], marker=markers[condition_2], linestyle='-')

        # plt.title(f"P(DM chose hotel) as a function of the experts\nnumerical estimate by Condition in "
        #           f"{in_title} rounds for study {study}")
        plt.xlabel('Experts Numerical Estimate', fontsize=15)
        plt.ylabel('P(DM chose hotel)', fontsize=15)
        ax1000.legend(loc='upper left', shadow=True, fontsize=8)
        # plt.xticks(['est<8', 'est>8'])
        # Add a table at the bottom of the axes
        data_1_experts_list = [(data_1_experts_list[idx], data_1_p_enter_list[idx]) for idx in
                               range(len(data_1_p_enter_list))]
        data_2_experts_list = [(data_2_experts_list[idx], data_2_p_enter_list[idx]) for idx in
                               range(len(data_2_p_enter_list))]
        the_table = ax1000.table(
            cellText=[['est<8', 'est>8'], data_1_experts_list, data_2_experts_list],
            rowLabels=['Experts Numerical Estimate', condition_names_per_study[study][0],
                       condition_names_per_study[study][1]],
            bbox=(0, -0.5, 1, 0.3))
        the_table.auto_set_font_size(False)
        the_table.set_fontsize(10)
        plt.yticks(np.arange(0.1, 1, 0.1))
        # plt.show()
        fig1000.savefig(
            os.path.join(graph_directory, f'P_enter_as_a_function_of_the_experts_numerical_estimate_by_Condition_in_'
                                          f'{in_title}_rounds_est_8__for_study_{study}.png'), bbox_inches='tight')

    # plt.figure(figsize=(10, 5))
    data_df = pd.DataFrame.from_dict(data_dict)
    data_df.index = index
    data_df = data_df.reindex(['Half 1\nEst < 8', 'Half 2\nEst < 8', 'Half 1\nEst > 8', 'Half 2\nEst > 8'])
    ax2 = data_df.plot(kind="bar", stacked=False, rot=0,
                       color=[colors[condition_1], colors[condition_2]])
    # plt.title("The Decision Makers' Average Expected Payoff Throughout the Experiment")
    # plt.xlabel('Round Number')
    plt.ylabel('Average Best Reply Rate')
    # rects = ax2.patches
    # autolabel(rects, ax2, rotation='horizontal', max_height=data_df.max(), convert_to_int=False)
    ax2.legend(loc='upper left', shadow=True)
    # plt.show()
    fig_to_save = ax2.get_figure()
    fig_to_save.savefig(
        os.path.join(graph_directory,
                     f'trust_rates_(below_and_above_estimation_of_8)_first_and_last_5_trials_study{study}.png'),
        bbox_inches='tight')


def honesty_graph(study: int):
    """The Communication Type Effect on the Experts Cheating Level"""
    fig1, ax1 = plt.subplots()
    ax1.axis([4, 10, 4, 10])
    x = [4.17, 6.66, 7.44, 7.97, 8.11, 8.33, 8.94, 9.19, 9.54, 9.77]

    ax1.plot(x, honesty_dict[conditions_per_study[study][0]], color=colors[conditions_per_study[study][0]],
             label=condition_names_per_study[study][0], marker=markers[conditions_per_study[study][0]], linestyle='-')
    ax1.plot(x, honesty_dict[conditions_per_study[study][1]], color=colors[conditions_per_study[study][1]],
             label=condition_names_per_study[study][1], marker=markers[conditions_per_study[study][1]], linestyle='-')
    ax1.plot(x, x, color='darkviolet', marker='.', linestyle='-', label='Truth Telling')

    # plt.title(f"The Selected Score as a Function of the Hotels' Average Score\nby Condition for study {study}")
    plt.xlabel('Hotel Average Score', fontsize=15)
    plt.ylabel('Expert Average Signal', fontsize=15)
    ax1.legend(loc='upper left', shadow=True, fontsize=8)
    plt.xticks(range(4, 11))
    plt.yticks(range(4, 11))
    # plt.show()
    fig1.savefig(os.path.join(graph_directory,
                              f'The_Communication_Type_Effect_on_the_Experts_Cheating_Level_study_{study}.png'),
                 bbox_inches='tight')


def both_exp_laying_graph(role_dict: dict, ylabel: str, title: str, laying_dict: dict):
    fig1, (ax1, ax2) = plt.subplots(1, 2, figsize=(12, 5))
    x = [4.17, 6.66, 7.44, 7.97, 8.11, 8.33, 8.94, 9.19, 9.54, 9.77]

    ax1.plot(x, laying_dict[conditions_per_study[1][0]], color=colors[conditions_per_study[1][0]],
             label=condition_names_per_study[1][0], marker=markers[conditions_per_study[1][0]])
    ax1.plot(x, laying_dict[conditions_per_study[1][1]], color=colors[conditions_per_study[1][1]],
             label=condition_names_per_study[1][1], marker=markers[conditions_per_study[1][1]])
    ax1.plot(x, laying_dict[conditions_per_study[2][0]], color=colors[conditions_per_study[2][0]],
             label=condition_names_per_study[2][0], marker=markers[conditions_per_study[2][0]])
    ax1.plot(x, laying_dict[conditions_per_study[2][1]], color=colors[conditions_per_study[2][1]],
             label=condition_names_per_study[2][1], marker=markers[conditions_per_study[2][1]])

    ax1.set_title(f"(a) Experts Dishonesty as a function of the Hotel's average score")
    ax1.set(xlabel='Hotel Average Score: Decision-Maker Expected Payoff', ylabel='Expert Dishonesty Measure')
    ax1.legend(loc='lower left', shadow=True, fontsize=8)

    index = list(range(1, 11))
    ax2.plot(index, role_dict[conditions_per_study[1][0]], color=colors[conditions_per_study[1][0]],
             label=condition_names_per_study[1][0], marker=markers[conditions_per_study[1][0]], linestyle='-')
    ax2.plot(index, role_dict[conditions_per_study[1][1]], color=colors[conditions_per_study[1][1]],
             label=condition_names_per_study[1][1], marker=markers[conditions_per_study[1][1]], linestyle='-')

    ax2.plot(index, role_dict[conditions_per_study[2][0]], color=colors[conditions_per_study[2][0]],
             label=condition_names_per_study[2][0], marker=markers[conditions_per_study[2][0]], linestyle='-')
    ax2.plot(index, role_dict[conditions_per_study[2][1]], color=colors[conditions_per_study[2][1]],
             label=condition_names_per_study[2][1], marker=markers[conditions_per_study[2][1]], linestyle='-')

    # plt.title(title)
    ax2.set_title(f"(b) {title}")
    ax2.set(xlabel='Trial Number', ylabel=ylabel)
    ax2.legend(loc='upper right', shadow=True, fontsize=8)
    plt.xticks(index)
    # plt.show()
    fig1.savefig(os.path.join(graph_directory, f'{title}.png'), bbox_inches='tight')

    plt.xticks(range(4, 11))
    # plt.show()
    fig1.savefig(os.path.join(graph_directory, f'Laying_graph_both_exps.png'), bbox_inches='tight')


def payoff_graph(study: int, role_dict: dict, ylabel: str, title: str):
    fig1, ax1 = plt.subplots()
    index = list(range(1, 11))

    ax1.plot(index, role_dict[conditions_per_study[study][0]], color=colors[conditions_per_study[study][0]],
             label=condition_names_per_study[study][0], marker=markers[conditions_per_study[study][0]], linestyle='-')
    ax1.plot(index, role_dict[conditions_per_study[study][1]], color=colors[conditions_per_study[study][1]],
             label=condition_names_per_study[study][1], marker=markers[conditions_per_study[study][1]], linestyle='-')

    # plt.title(title)
    plt.xlabel('Trial Number', fontsize=10)
    plt.ylabel(ylabel, fontsize=10)
    if ylabel == 'Average acceptance rate':
        ax1.legend(loc='upper right', shadow=True, fontsize=8)
        plt.yticks(np.arange(0.55, 1.05, 0.05))
    else:
        plt.yticks(np.arange(0.0, 0.65, 0.05))
        if study == 1:
            ax1.legend(loc='upper right', shadow=True, fontsize=8)
        else:
            ax1.legend(loc='upper left', shadow=True, fontsize=8)

    plt.xticks(index)
    # plt.show()
    fig1.savefig(os.path.join(graph_directory, f'{title}.png'), bbox_inches='tight')


def both_studies_graphs(role_dict: dict, ylabel: str, title: str, expert_payoff: bool, laying_dict: dict=None,
                        implied_score_5_8: bool=False, laying_per_trial: bool=False,
                        equilibrium_data_dict: defaultdict(dict)=None):
    fig1, axes = plt.subplots(1, 2, figsize=(12, 5), gridspec_kw={'width_ratios': [1, 1]})
    index = list(range(1, 11))

    for study in [1, 2]:
        axes[study - 1].plot(index, role_dict[conditions_per_study[study][0]],
                             color=colors[conditions_per_study[study][0]],
                             label=condition_names_per_study[study][0],
                             marker=markers[conditions_per_study[study][0]], linestyle='-')
        axes[study - 1].plot(index, role_dict[conditions_per_study[study][1]],
                             color=colors[conditions_per_study[study][1]],
                             label=condition_names_per_study[study][1],
                             marker=markers[conditions_per_study[study][1]], linestyle='-')
        axes[study - 1].set_title(f'Experiment {study}', fontsize=15, )
        axes[study - 1].set_xticks(index)
        axes[study - 1].set_xlabel('Trial Number', fontsize=12, )

        if study == 1:
            axes[study - 1].set_ylabel(ylabel=ylabel, fontsize=12, )

        if expert_payoff:
            axes[study - 1].legend(loc='upper right', shadow=True, fontsize=8)
            if implied_score_5_8:
                axes[study - 1].set_yticks(np.arange(-0.05, 0.96, 0.1))
            else:
                axes[study - 1].set_yticks(np.arange(0.6, 1.05, 0.05))
        else:
            axes[study - 1].set_yticks(np.arange(-0.1, 0.7, 0.05))
            if study == 1:
                axes[study - 1].legend(loc='upper right', shadow=True, fontsize=8)
            else:
                axes[study - 1].legend(loc='upper left', shadow=True, fontsize=8)

    # plt.show()
    fig1.savefig(os.path.join(graph_directory, f'{title}_2_exps.png'), bbox_inches='tight')

    # lying graph
    if laying_dict is not None:
        fig1, axes = plt.subplots(1, 2, figsize=(12, 5), gridspec_kw={'width_ratios': [1, 1]})
        if laying_per_trial:
            x = list(range(1, 11))
            x_lable = 'Trial Number'
            y_ticks = np.arange(0.2, 0.9, 0.1)
            x_ticks = range(1, 11)
        else:
            x = [4.17, 6.66, 7.44, 7.97, 8.11, 8.33, 8.94, 9.19, 9.54, 9.77]
            x_lable = "Hotel's Expected Value"
            y_ticks = np.arange(-0.2, 0.9, 0.1)
            x_ticks = range(4, 11)

        for study in [1, 2]:
            axes[study - 1].plot(x, laying_dict[conditions_per_study[study][0]],
                                 color=colors[conditions_per_study[study][0]],
                                 label=condition_names_per_study[study][0],
                                 marker=markers[conditions_per_study[study][0]])
            axes[study - 1].plot(x, laying_dict[conditions_per_study[study][1]],
                                 color=colors[conditions_per_study[study][1]],
                                 label=condition_names_per_study[study][1],
                                 marker=markers[conditions_per_study[study][1]])
            axes[study - 1].legend(loc='upper left', shadow=True, fontsize=8)
            axes[study - 1].set_title(f'Experiment {study}', fontsize=15, )
            axes[study - 1].set_xticks(x_ticks)
            axes[study - 1].set_yticks(y_ticks)
            axes[study - 1].set_xlabel(x_lable, fontsize=12, )

            if study == 1:
                axes[study - 1].set_ylabel(ylabel='Exaggeration', fontsize=12, )

        # plt.title(f"The Selected Score as a Function of the Hotels' Average Score\nby Condition for study {study}")
        # plt.show()
        fig1.savefig(os.path.join(graph_directory, f'Laying_graph_2_exps_laying_per_{x_lable}.png'), bbox_inches='tight')

        # equilibrium graphs
        if equilibrium_data_dict is not None:
            x = list(range(1, 11))
            x_lable = 'Trial Number'
            x_ticks = range(1, 11)
            for y_lable, data_dict in equilibrium_data_dict.items():
                fig1, axes = plt.subplots(1, 2, figsize=(12, 5), gridspec_kw={'width_ratios': [1, 1]})
                for study in [1, 2]:
                    axes[study - 1].plot(x, data_dict[conditions_per_study[study][0]],
                                         color=colors[conditions_per_study[study][0]],
                                         label=condition_names_per_study[study][0],
                                         marker=markers[conditions_per_study[study][0]])
                    axes[study - 1].plot(x, data_dict[conditions_per_study[study][1]],
                                         color=colors[conditions_per_study[study][1]],
                                         label=condition_names_per_study[study][1],
                                         marker=markers[conditions_per_study[study][1]])
                    axes[study - 1].legend(loc='lower left', shadow=True, fontsize=8)
                    axes[study - 1].set_title(f'Experiment {study}', fontsize=15, )
                    axes[study - 1].set_xticks(x_ticks)
                    y_ticks = np.arange(data_dict['min']-0.1, data_dict['max']+0.15, 0.1)
                    axes[study - 1].set_yticks(y_ticks)
                    axes[study - 1].set_xlabel(x_lable, fontsize=12, )

                    if study == 1:
                        axes[study - 1].set_ylabel(ylabel=y_lable, fontsize=12, )
                fig1.savefig(os.path.join(graph_directory, f'equilibrium_graph_2_exp_per_{y_lable}.png'),
                             bbox_inches='tight')

    # difference between experts payoff per trial
    # fig1, axes = plt.subplots(1, 2, figsize=(12, 5), gridspec_kw={'width_ratios': [1, 1]})
    #
    # if expert_payoff:
    #     for study in [1, 2]:
    #         study_diff = list()
    #         for round_num in range(1, 11):
    #             study_diff.append(role_dict[conditions_per_study[study][0]][round_num-1]/
    #                               role_dict[conditions_per_study[study][1]][round_num-1])
    #         x = list(range(1, 11))
    #         axes[study - 1].plot(x, study_diff, color='black', marker='.',
    #                              label=f'Fraction in {condition_names_per_study[study][0]}-'
    #                                    f'Fraction in {condition_names_per_study[study][1]}')
    #         axes[study - 1].set_title(f'Experiment {study}', fontsize=15)
    #         axes[study - 1].set_xlabel('Trial Number', fontsize=15)
    #         if study == 1:
    #             axes[study - 1].set_ylabel('Difference in Fraction of Hotel Choices', fontsize=15)
    #         axes[study - 1].legend(loc='upper right', shadow=True, fontsize=8)
    #         axes[study - 1].set_xticks(x)
    #         axes[study - 1].set_yticks(np.arange(0.85, 0.05, 1.26))
    #
    #     plt.show()
    #     fig1.savefig(os.path.join(graph_directory, f'Difference_persuasion_2_axes.png'), bbox_inches='tight')


def equilibrium_data_table(df: pd.DataFrame, condition: str):
    # new table data
    mean_implied_score = pd.DataFrame(df.groupby(by='group_average_score').group_sender_answer_scores.mean())
    all = df.groupby(by='group_average_score').pair_id.count()
    hotel_rate = df.groupby(by='group_average_score').group_sender_payoff.mean()
    exaggerate = df.loc[df.laying > 0]
    exaggerate = exaggerate.groupby(by='group_average_score').pair_id.count()
    exaggerate.name = 'exaggerate_above_0'
    above_8 = df.loc[df.group_sender_answer_scores > 8]
    above_8 = above_8.groupby(by='group_average_score').pair_id.count()
    above_8.name = 'above_8'
    final_for_table = mean_implied_score.merge(all, how='left', right_index=True, left_index=True). \
        merge(hotel_rate, how='left', right_index=True, left_index=True). \
        merge(exaggerate, how='left', right_index=True, left_index=True). \
        merge(above_8, how='left', right_index=True, left_index=True)
    final_for_table['prop_above_8'] = final_for_table.above_8 / final_for_table.pair_id
    final_for_table['exaggerate_above_0'] = final_for_table.exaggerate_above_0 / final_for_table.pair_id
    final_for_table = final_for_table[['prop_above_8', 'exaggerate_above_0', 'group_sender_answer_scores',
                                       'group_sender_payoff']]
    final_for_table.columns = ['prop_above_8', 'exaggerate_above_0', 'mean_implied_score', 'hotel_rate']
    final_for_table = final_for_table.round(2)
    final_for_table.to_csv(os.path.join(graph_directory, f'{condition}_table.csv'))


class SignificanceTests:
    def __init__(self):
        """Load data"""
        self.linear_scores = defaultdict(pd.DataFrame)
        self.all_data = defaultdict(pd.DataFrame)
        self.expert_payoff_dict = dict()
        self.expert_payoff_dict_below_8 = dict()
        self.dm_expected_payoff_dict = dict()
        self.laying_dict = dict()
        self.laying_dict_trial = dict()
        self.expert_payoff_dict_persuasion = dict()
        self.equilibrium_data_dict = defaultdict(dict)
        self.equilibrium_data_dict['Mean Implied Score']['max'] = 0
        self.equilibrium_data_dict['Mean Implied Score']['min'] = 10
        self.equilibrium_data_dict['Proportion Implied Score above 8']['max'] = 0
        self.equilibrium_data_dict['Proportion Implied Score above 8']['min'] = 1
        self.equilibrium_data_dict['Hotel Acceptance Rate']['max'] = 0
        self.equilibrium_data_dict['Hotel Acceptance Rate']['min'] = 1

        for condition in conditions:
            self.linear_scores[condition] = pd.read_csv(os.path.join(analysis_directory, condition, 'linear_scores.csv'))
            df = pd.read_csv(os.path.join(data_analysis_directory, condition, 'results_payments_status.csv'))
            df = clean_data(df)

            # equilibrium_data_table(df, condition)

            implied_lower_8 = df.loc[df.group_sender_answer_scores < 8]
            mean_ev_below_8 = implied_lower_8.expected_outcome_taking_hotel.mean()
            print(f'mean EV below 8 for condition {condition} is: {mean_ev_below_8}')

            self.all_data[condition] = df
            self.laying_dict[condition] = df.groupby(by='group_average_score').laying.mean().values.tolist()
            self.laying_dict_trial[condition] = df.groupby(by='subsession_round_number').laying.mean().values.tolist()
            self.expert_payoff_dict[condition] = df.groupby(by='subsession_round_number').\
                group_sender_payoff.mean().values.tolist()
            self.dm_expected_payoff_dict[condition] = df.groupby(by='subsession_round_number').\
                dm_expected_payoff.mean().values.tolist()
            df_persuasion = df.loc[df.expert_want_to_persuade == 1]
            self.expert_payoff_dict_persuasion[condition] = df_persuasion.groupby(by='subsession_round_number').\
                group_sender_payoff.mean().values.tolist()

            # expert payoff for implied score below 8
            temp_df = df.loc[df.group_sender_answer_scores < 8]
            self.expert_payoff_dict_below_8[condition] = temp_df.groupby(by='subsession_round_number').\
                group_sender_payoff.mean().values.tolist()
            df_below_8_take_hotel = temp_df.loc[temp_df.group_sender_payoff == 1]
            number_of_below_8_take_hotel = df_below_8_take_hotel.shape[0]
            df_below_8_take_hotel_gain = df_below_8_take_hotel.loc[df_below_8_take_hotel.group_lottery_result > 8]
            # print(f'% of trials with score lower than 8 that led to a gain for condition {condition} is: '
            #       f'{(df_below_8_take_hotel_gain.shape[0] / number_of_below_8_take_hotel)*100}')

            # hotels 2,3:
            hotels_2_3 = df.loc[df.group_average_score.between(6, 7.9)]
            # mean implied score:
            key = 'Mean Implied Score'
            self.equilibrium_data_dict[key][condition] = \
                hotels_2_3.groupby(by='subsession_round_number').group_sender_answer_scores.mean().values.tolist()
            self.equilibrium_data_dict[key]['max'] = max(round(max(self.equilibrium_data_dict[key][condition]), 1),
                                                         self.equilibrium_data_dict[key]['max'])
            self.equilibrium_data_dict[key]['min'] = min(round(min(self.equilibrium_data_dict[key][condition]), 1),
                                                         self.equilibrium_data_dict[key]['min'])
            # prop above 8
            key = 'Proportion Implied Score above 8'
            self.equilibrium_data_dict[key][condition] = \
                hotels_2_3.groupby(by='subsession_round_number').expert_answer_above_8.mean().values.tolist()
            self.equilibrium_data_dict[key]['max'] = max(round(max(self.equilibrium_data_dict[key][condition]), 1),
                                                         self.equilibrium_data_dict[key]['max'])
            self.equilibrium_data_dict[key]['min'] = min(round(min(self.equilibrium_data_dict[key][condition]), 1),
                                                         self.equilibrium_data_dict[key]['min'])

            # hotel rate
            key = 'Hotel Acceptance Rate'
            self.equilibrium_data_dict[key][condition] = \
                hotels_2_3.groupby(by='subsession_round_number').group_sender_payoff.mean().values.tolist()
            self.equilibrium_data_dict[key]['max'] = max(round(max(self.equilibrium_data_dict[key][condition]), 1),
                                                         self.equilibrium_data_dict[key]['max'])
            self.equilibrium_data_dict[key]['min'] = min(round(min(self.equilibrium_data_dict[key][condition]), 1),
                                                         self.equilibrium_data_dict[key]['min'])

        return

    def dm_individual_differences(self, study):
        study_1_cond = self.all_data[conditions_per_study[study][0]]
        study_2_cond = self.all_data[conditions_per_study[study][1]]
        study_1_dm_data = study_1_cond.groupby(by='pair_id').agg({'group_sender_payoff': 'mean',
                                                                  'dm_expected_payoff': 'mean'})
        study_1_dm_data['pair_id'] = study_1_dm_data.index
        study_2_dm_data = study_2_cond.groupby(by='pair_id').agg({'group_sender_payoff': 'mean',
                                                                  'dm_expected_payoff': 'mean'})
        study_2_dm_data['pair_id'] = study_2_dm_data.index

        # map sender payoff
        bins = [-0.1, 0.2, 0.4, 0.6, 0.8, 1.0]
        names = ['<0.2', '0.2-0.4', '0.4-0.6', '0.6-0.8', '>0.8']
        study_1_dm_data['proportion of hotel'] = pd.cut(study_1_dm_data['group_sender_payoff'], bins, labels=names)
        study_2_dm_data['proportion of hotel'] = pd.cut(study_2_dm_data['group_sender_payoff'], bins, labels=names)

        # map dm expected payoff
        bins = [-np.inf, -0.2, 0.0, 0.2, 0.4, np.inf]
        names = ['<-0.2', '-0.2-0', '0-0.2', '0.2-0.4', '>0.4']
        study_1_dm_data['average expected earning over trials'] = pd.cut(study_1_dm_data['dm_expected_payoff'], bins,
                                                                         labels=names)
        study_2_dm_data['average expected earning over trials'] = pd.cut(study_2_dm_data['dm_expected_payoff'], bins,
                                                                         labels=names)

        # pivot table
        study_1_dm_data_pivot = pd.pivot_table(study_1_dm_data, values='pair_id', index=['proportion of hotel'],
                                               columns='average expected earning over trials',
                                               aggfunc=lambda x: len(x.unique()), fill_value=0)
        study_1_dm_data_pivot.to_csv(os.path.join(graph_directory,
                                                  f'dm_pivot_table_{conditions_per_study[study][0]}.csv'))
        study_2_dm_data_pivot = pd.pivot_table(study_2_dm_data, values='pair_id', index=['proportion of hotel'],
                                               columns='average expected earning over trials',
                                               aggfunc=lambda x: len(x.unique()), fill_value=0)
        study_2_dm_data_pivot.to_csv(os.path.join(graph_directory,
                                                  f'dm_pivot_table_{conditions_per_study[study][1]}.csv'))

    def computation_paper_graphs(self, corr_data_path=None):

        # previous round results
        fig, ax = plt.subplots()
        decision_data = pd.DataFrame(self.all_data['verbal'][['previous_round_lottery_result', 'group_sender_payoff',
                                                              'previous_round_decision']])
        previous_round_choose = decision_data.loc[decision_data.previous_round_decision == 1]
        previous_round_choose = pd.DataFrame(previous_round_choose.
                                             groupby(by='previous_round_lottery_result').group_sender_payoff.mean()*100)
        previous_round_choose.columns = [f"Previous choice: 'Hotel'"]
        previous_round_not_choose = decision_data.loc[decision_data.previous_round_decision == 0]
        previous_round_not_choose = pd.DataFrame(previous_round_not_choose.
                                                 groupby(by='previous_round_lottery_result').group_sender_payoff.mean()*100)
        previous_round_not_choose.columns = [f"Previous choice: 'Stay Home'"]

        previous_round_analysis = previous_round_not_choose.merge(previous_round_choose, left_index=True,
                                                                  right_index=True, how='outer')
        previous_round_analysis.plot(kind="bar", stacked=False, rot=0, color=['lightgreen', 'deepskyblue'], ax=ax)
        ax.set(xlabel='Previous Trial random score', ylabel='Hotel Choices Rate')
        plt.title('Hotel Choices Rate Per Previous Trial random score')
        bars = ax.patches
        hatches = ''.join(h * len(previous_round_analysis) for h in ' x')

        for bar, hatch in zip(bars, hatches):
            bar.set_hatch(hatch)

        ax.legend(loc='lower center', shadow=True)
        plt.savefig("computation_paper_graphs_previous_trial.png", bbox_inches='tight')

        fig, (ax1, ax2) = plt.subplots(1, 2, figsize=(15, 5), gridspec_kw={'width_ratios': [2, 3]})
        # first graph - enterance per round per gender
        decision_data = pd.DataFrame(enterence_per_round_dict, index=list(range(1, 11)))
        decision_data.plot(kind="bar", stacked=False, rot=0, color=['lightgreen', 'deepskyblue', 'violet'], ax=ax1)
        ax1.set_title("(a) Hotel Choice Rate Per Trial Number")
        ax1.set(xlabel='Trial Number', ylabel='Hotel Choice Rate')
        # rects = axes[0, 0].patches
        # autolabel(rects, axes[0, 0], rotation='horizontal', max_height=80, convert_to_int=True)
        bars = ax1.patches
        hatches = ''.join(h * len(decision_data) for h in ' xO')

        for bar, hatch in zip(bars, hatches):
            bar.set_hatch(hatch)

        ax1.legend(loc='lower center', shadow=True)

        # second graph - enterance per score
        decision_data = pd.DataFrame(enterenc_per_score_dict, index=x)
        decision_data.plot(kind="bar", stacked=False, rot=0, color=['lightgreen', 'deepskyblue', 'violet'], ax=ax2)
        ax2.set_title("(b) Hotel Choices Rate Per Reviews' Score")
        ax2.set(xlabel="Reviews' Score")
        # rects = ax2.patches
        # autolabel(rects, ax2, rotation='horizontal', max_height=80, convert_to_int=True)
        bars = ax2.patches
        hatches = ''.join(h * len(decision_data) for h in ' xO')

        for bar, hatch in zip(bars, hatches):
            bar.set_hatch(hatch)
        ax2.legend(loc='upper left', shadow=True)

        plt.savefig("computation_paper_graphs_enterance_rate_1.png", bbox_inches='tight')

        # third graph - chose-lose
        fig, (ax1, ax2) = plt.subplots(1, 2, figsize=(12, 5))
        inner_colors = ['orange', 'green', 'red', 'blue']
        decision_data = pd.DataFrame(pre_round_dict, index=list(range(2, 11)))
        for i, column in enumerate(decision_data.columns):
            ax1.plot(list(range(2, 11)), decision_data[column], linestyle='-', color=inner_colors[i], label=column)
        # decision_data.plot(kind="bar", stacked=False, rot=0, color=['orange', 'green', 'red', 'blue'], ax=axes[1, 0])
        ax1.set_title("(a) Hotel Choices Rate Per Previous Trial Result")
        ax1.set(xlabel='Trial Number', ylabel='% Decision-Makers Chose the ’Hotel’ Option')
        # rects = ax3.patches
        # autolabel(rects, ax3, rotation='horizontal', max_height=80, convert_to_int=True)
        ax1.legend(loc='upper right', shadow=True, prop={"size": 8})

        """Analyze the correlation between rounds"""
        if corr_data_path is not None:
            data = pd.read_csv(corr_data_path)
            data = data.loc[data.raisha == 0]
            data.labels = np.where(data.labels == 1, 1, 0)
            avg_enter_rate = data.groupby(by='pair_id').labels.sum()
            print(f'avg_enter_rate is: {avg_enter_rate.mean()}, median_enter_rate is {avg_enter_rate.median()}, '
                  f'std_enter_rate is {avg_enter_rate.std()}')
            rounds_list = list(range(1, 11))
            df_list = list()
            for my_round in rounds_list:
                df = data.loc[data.round_number == my_round].labels
                df.reset_index(drop=True, inplace=True)
                df_list.append(df)

            labels = pd.concat(df_list, axis=1, ignore_index=True)
            labels.columns = list(range(1, 11))
            corr = labels.corr()
            mask = np.zeros_like(corr, dtype=np.bool)
            mask[np.triu_indices_from(mask)] = True
            # plt.figure(figsize=(5, 5))
            sns.heatmap(corr, cmap='coolwarm', annot=True, mask=mask, fmt='.2f', annot_kws={"size": 8}, ax=ax2)
            ax2.set(xlabel='Trial Number', ylabel='Trial Number')
            ax2.set_title('(b) Correlation Between Decisions in Different Trials')
            corr.to_csv(os.path.join('rounds_correlation_analysis.csv'))
            plt.savefig('correlation_heat_map.png')

        # forth graph- % decision makers enters each number
        fig, ax = plt.subplots()
        decision_data = pd.DataFrame(pct_dm_per_number_of_rounds_enter_dict_test_data, index=list(range(2, 11)))
        decision_data.plot(kind="bar", stacked=False, rot=0, color=['red'], ax=ax)
        # ax.set_title("% Decision-Makers Per Total Hotel Choices")
        ax.set(xlabel='Number of Hotel Choices',
               ylabel='% Decision-Makers Chose the ’Hotel’ Option')
        ax.get_legend().remove()
        # rects = ax3.patches
        # autolabel(rects, ax3, rotation='horizontal', max_height=80, convert_to_int=True)

        plt.savefig("computation_paper_graphs_enterance_rate_2_test_data.png", bbox_inches='tight')

        # enterance rate per manual features
        enterance_rate_per_manual_features = pd.read_csv('/Users/reutapel/Documents/Documents/Technion/Msc/thesis/'
                                                         'experiment/decision_prediction/data_analysis/analysis/'
                                                         'text_exp_2_tests/verbal/% DM entered based on review '
                                                         'features for condition verbal and gender all genders for '
                                                         'graph.csv', index_col=1)
        axes = list()
        fig = plt.figure(figsize=(12, 5))
        axes.append(plt.subplot2grid((2, 6), (0, 1), colspan=2, fig=fig))
        axes.append(plt.subplot2grid((2, 6), (0, 3), colspan=2, fig=fig))
        axes.append(plt.subplot2grid(shape=(2, 6), loc=(1, 0), colspan=2, fig=fig))
        axes.append(plt.subplot2grid((2, 6), (1, 2), colspan=2, fig=fig))
        axes.append(plt.subplot2grid((2, 6), (1, 4), colspan=2, fig=fig))

        for i, high_level in enumerate(enterance_rate_per_manual_features.high_level.unique()):
            high_level_data = \
                enterance_rate_per_manual_features.loc[enterance_rate_per_manual_features.high_level == high_level]
            high_level_data.plot(kind="bar", stacked=False, rot=0, color=['forestgreen', 'crimson'], ax=axes[i],
                                 fontsize=8)
            axes[i].set_title(high_level, fontsize=8)
            axes[i].get_legend().remove()
            axes[i].set_xlabel('')

        ax.set_ylabel('% Decision-Makers',  fontdict={'size': 8})
        ax.set_xlabel("Attribute Number", fontdict={'size': 8})
        fig.text(0.5, 0.04, 'Attribute Number', ha='center')
        fig.text(0.08, 0.5, 'Hotel Choices Rate', va='center', rotation='vertical')
        fig.legend(axes,  # The line objects
                   labels=["Review doesn't have attribute", "Review has attribute"],  # The labels for each line
                   loc="upper center",  # Position of legend
                   shadow=True, prop={"size": 8})
        plt.savefig("enterance_rate_per_manual_features_train_data.png", bbox_inches='tight')

        # compare bert-domain features
        fig, ax = plt.subplots()
        results_data = pd.DataFrame(bert_domain_compare_rmse, index=models_index_rmse)
        results_data.plot(kind="bar", stacked=False, color=['forestgreen', 'crimson', 'purple'], ax=ax, alpha=0.75)
        plt.xticks(rotation=45)
        ax.set(ylabel='RMSE Score')
        bars = ax.patches
        hatches = ''.join(h * len(models_index_rmse) for h in ' +o')

        for bar, hatch in zip(bars, hatches):
            bar.set_hatch(hatch)
        ax.legend(loc='lower center', shadow=True)

        plt.savefig("bert_domain_features_compare_rmse.png", bbox_inches='tight')

        # compare bert-domain features f-beta macro
        fig, ax = plt.subplots()
        results_data = pd.DataFrame(bert_domain_compare_f_macro, index=models_index_macro)
        results_data.plot(kind="bar", stacked=False, color=['forestgreen', 'crimson', 'purple'], ax=ax, alpha=0.75)
        plt.xticks(rotation=45)
        ax.set(ylabel='Bin Macro F-score Score')
        bars = ax.patches
        hatches = ''.join(h * len(models_index_macro) for h in ' +o')

        for bar, hatch in zip(bars, hatches):
            bar.set_hatch(hatch)
        ax.legend(loc='lower center', shadow=True)
        plt.savefig("bert_domain_features_compare_f_score_macro.png", bbox_inches='tight')

        # compare bert-domain features per_trial
        fig, ax = plt.subplots()
        results_data = pd.DataFrame(bert_domain_compare_per_trial_accuracy, index=models_index_accuracy)
        results_data.plot(kind="bar", stacked=False, color=['forestgreen', 'crimson', 'purple'], ax=ax, alpha=0.75)
        plt.xticks(rotation=45)
        ax.set(ylabel='Per-Trial Accuracy')
        bars = ax.patches
        hatches = ''.join(h * len(models_index_accuracy) for h in ' +o')

        for bar, hatch in zip(bars, hatches):
            bar.set_hatch(hatch)
        ax.legend(loc='lower center', shadow=True)
        plt.savefig("bert_domain_features_compare_per_trial_accuracy.png", bbox_inches='tight')

        # per raisha comapre only RMSE
        fig, ax = plt.subplots()
        data = pd.DataFrame(raisha_results_rmse, index=list(range(10)))
        for i, column in enumerate(data.columns):
            ax.plot(list(range(10)), data[column], linestyle=linestyle_colors_models[column][0], label=column,
                    color=linestyle_colors_models[column][1])
        # ax.set_title(f"{measure} As a Function of the Raisha Size")
        ax.set(xlabel='Raisha Size', ylabel='RMSE Score')
        plt.xticks(list(range(10)))
        ax.legend(loc='upper left', shadow=True, ncol=2)

        plt.savefig("raisha_compare_RMSE.png", bbox_inches='tight')

        # per raisha comapre only Macro
        fig, ax = plt.subplots()
        data = pd.DataFrame(raisha_results_macro, index=list(range(10)))
        for i, column in enumerate(data.columns):
            ax.plot(list(range(10)), data[column], linestyle=linestyle_colors_models[column][0], label=column,
                    color=linestyle_colors_models[column][1])
        # ax.set_title(f"{measure} As a Function of the Raisha Size")
        ax.set(xlabel='Raisha Size', ylabel='Bin Macro F-score Score')
        plt.xticks(list(range(10)))
        ax.legend(loc='upper left', shadow=True, ncol=2)

        plt.savefig("raisha_compare_macro_f1.png", bbox_inches='tight')

        # per raisha comapre only per trial Accuracy
        fig, ax = plt.subplots()
        data = pd.DataFrame(raisha_results_accuracy_per_trail, index=list(range(10)))
        for i, column in enumerate(data.columns):
            ax.plot(list(range(10)), data[column], linestyle=linestyle_colors_models[column][0], label=column,
                    color=linestyle_colors_models[column][1])
        # ax.set_title(f"{measure} As a Function of the Raisha Size")
        ax.set(xlabel='Raisha Size', ylabel='Per-Trial Accuracy')
        plt.xticks(list(range(10)))
        ax.legend(loc='lower left', shadow=True)

        plt.savefig("raisha_compare_per_trial_accuracy.png", bbox_inches='tight')

        # per round comapre only per trial Accuracy
        fig, ax = plt.subplots()
        data = pd.DataFrame(round_results_accuracy_per_trail, index=list(range(1, 11)))
        for i, column in enumerate(data.columns):
            ax.plot(list(range(1, 11)), data[column], linestyle=linestyle_colors_models[column][0], label=column,
                    color=linestyle_colors_models[column][1])
        # ax.set_title(f"{measure} As a Function of the Raisha Size")
        ax.set(xlabel='Trial Number', ylabel='Per-Trial Accuracy')
        plt.xticks(list(range(1, 11)))
        ax.legend(loc='lower left', shadow=True)

        plt.savefig("round_compare_per_trial_accuracy.png", bbox_inches='tight')

        # per raisha comapre
        fig, (ax1, ax2, ax3) = plt.subplots(1, 3, figsize=(15, 5))
        for results_dict, measure, ax in [[raisha_results_rmse, 'RMSE', ax1],
                                          [raisha_results_micro, 'Bin F-score Micro', ax2],
                                          [raisha_results_macro, 'Bin F-score Macro', ax3]]:
            data = pd.DataFrame(results_dict, index=list(range(10)))
            for i, column in enumerate(data.columns):
                ax.plot(list(range(10)), data[column], linestyle=linestyle_colors_models[column][0], label=column,
                        color=linestyle_colors_models[column][1])
            # ax.set_title(f"{measure} As a Function of the Raisha Size")
            ax.set(xlabel='Raisha Size', ylabel=measure)

        lines, labels = fig.axes[-1].get_legend_handles_labels()

        fig.legend(lines, labels, loc='upper center', shadow=True, prop={"size": 10})
        plt.xticks(list(range(10)))
        plt.savefig("raisha_compare.png", bbox_inches='tight')

        # plt.show()

        return

    def understanding_graph(self, func_study: int, two_axes: bool=False,
                            column_to_group: str='group_sender_answer_scores', x_lable: str='Implied Score'):
        if two_axes:
            fig1, axes = plt.subplots(1, 2, figsize=(12, 5), gridspec_kw={'width_ratios': [1, 1]})
            fig1.tight_layout(pad=10)
            studies = [1, 2]
        else:
            fig1, axes = plt.subplots(1, 1)
            axes = [axes, axes]
            studies = [func_study]

        for study in studies:
            if column_to_group == 'group_sender_answer_scores':
                axes[study - 1].axis([2, 10, 0, 1])
            else:
                axes[study - 1].axis([4, 10, 0, 1])
            study_1_x_list = self.all_data[conditions_per_study[study][0]][column_to_group].unique().tolist()
            study_2_x_list = self.all_data[conditions_per_study[study][1]][column_to_group].unique().tolist()

            study_1_x_list.extend(study_2_x_list)
            x = pd.DataFrame(sorted(list(set(study_1_x_list))), columns=[column_to_group])

            study_1_cond = self.all_data[conditions_per_study[study][0]]
            study_2_cond = self.all_data[conditions_per_study[study][1]]

            study_1_cond_understand = study_1_cond.groupby(by=column_to_group).group_sender_payoff.mean()
            study_2_cond_understand = study_2_cond.groupby(by=column_to_group).group_sender_payoff.mean()

            study_1_cond_understand_x = x.merge(study_1_cond_understand, left_on=column_to_group,
                                                right_index=True, how='left')
            study_2_cond_understand_x = x.merge(study_2_cond_understand, left_on=column_to_group,
                                                right_index=True, how='left')

            if column_to_group == 'group_sender_answer_scores':
                values_study_1 = study_1_cond.groupby(by=column_to_group).group_sender_payoff.count()/3
                values_study_2 = study_2_cond.groupby(by=column_to_group).group_sender_payoff.count()/3
                if values_study_1.shape[0] > values_study_2.shape[0]:  # add missing index to values_study_2
                    for i in values_study_1.index:
                        if i not in values_study_2.index:
                            values_study_2.loc[i] = 0
                    values_study_2 = values_study_2.sort_index()
                elif values_study_1.shape[0] < values_study_2.shape[0]:  # add missing index to values_study_1
                    for i in values_study_2.index:
                        if i not in values_study_1.index:
                            values_study_1.loc[i] = 0
                    values_study_1 = values_study_1.sort_index()

                values_study_1 = values_study_1.values
                values_study_2 = values_study_2.values

            else:
                values_study_1 = None
                values_study_2 = None

            axes[study - 1].scatter(x, study_1_cond_understand_x.group_sender_payoff, s=values_study_1,
                                    color=colors[conditions_per_study[study][0]],
                                    # label=condition_names_per_study[study][0],
                                    marker=markers[conditions_per_study[study][0]], linestyle='-')
            axes[study - 1].plot(x, study_1_cond_understand_x.group_sender_payoff,
                                 marker=markers[conditions_per_study[study][0]],
                                 label=condition_names_per_study[study][0], markersize=0,
                                 color=colors[conditions_per_study[study][0]], linestyle='-')
            axes[study - 1].scatter(x, study_2_cond_understand_x.group_sender_payoff, s=values_study_2,
                                    color=colors[conditions_per_study[study][1]],
                                    # label=condition_names_per_study[study][1],
                                    marker=markers[conditions_per_study[study][1]], linestyle='-')
            axes[study - 1].plot(x, study_2_cond_understand_x.group_sender_payoff,
                                 marker=markers[conditions_per_study[study][1]],
                                 label=condition_names_per_study[study][1], markersize=0,
                                 color=colors[conditions_per_study[study][1]], linestyle='-')

            # x is a pd.DataFrame with one column, x.T.values[0] are its values
            # cell_text = [x.T.values[0], values_study_1.values, values_study_2.values]
            # columns = values_study_1.index.values
            xlabel = x_lable
            # table_condition_names_per_study = {1: ['Numerical', 'Verbal'],
            #                                    2: ['Only\nNumerical', 'Verbal+\nNumerical']}
            # # Add a table at the bottom of the axes
            # the_table = axes[study - 1].table(cellText=cell_text,
            #                                   rowLabels=['Review\nScore',
            #                                              f'{table_condition_names_per_study[study][0]}',
            #                                              f'{table_condition_names_per_study[study][1]}'],
            #                                   # colLabels=columns,
            #                                   cellLoc='center',
            #                                   rowLoc='center',
            #                                   bbox=(0, -0.41, 1, 0.27),
            #                                   )
            # the_table.auto_set_font_size(False)
            # the_table.set_fontsize(8)

            # if study == 1:
            #     xlabel = 'Score (or score related to the review) Selected by The Expert'
            # else:
            axes[study - 1].set_xlabel(xlabel, fontsize=15)
            axes[study - 1].set_title(f'Experiment {study}', fontsize=15)
            if study == 1:
                axes[study - 1].set_ylabel('Fraction of Hotel Choices', fontsize=15)
            # Plot legend.
            exp1 = mlines.Line2D([], [], marker=markers[conditions_per_study[study][0]],
                                 label=condition_names_per_study[study][0], linestyle='-',
                                 color=colors[conditions_per_study[study][0]])
            exp2 = mlines.Line2D([], [], marker=markers[conditions_per_study[study][1]],
                                 label=condition_names_per_study[study][1], linestyle='-',
                                 color=colors[conditions_per_study[study][1]])

            axes[study - 1].legend(loc='upper left', shadow=True, fontsize=8, handles=[exp1, exp2])
            if column_to_group == 'group_sender_answer_scores':
                axes[study - 1].set_xticks(range(2, 11))
            else:
                axes[study - 1].set_xticks(range(4, 11))
            # plt.tick_params(
            #     axis='x',  # changes apply to the x-axis
            #     which='both',  # both major and minor ticks are affected
            #     bottom=False,  # ticks along the bottom edge are off
            #     top=False,  # ticks along the top edge are off
            #     labelbottom=False)  # labels along the bottom edge are off
            axes[study - 1].set_yticks(np.arange(0.0, 1.05, 0.1))
        # plt.show()
        if two_axes:
            title = f'understanding_level_2_axes_per_{x_lable}.png'
        else:
            title = f'understanding_level_study_{func_study}_per_{x_lable}.png'
        fig1.subplots_adjust(wspace=0.15)
        fig1.savefig(os.path.join(graph_directory, title), bbox_inches='tight')

        # significant tests:
        study_1_cond = self.all_data[conditions_per_study[func_study][0]]
        study_2_cond = self.all_data[conditions_per_study[func_study][1]]

        study_1_cond_low = study_1_cond.loc[study_1_cond.group_sender_answer_scores < 8]
        study_2_cond_low = study_2_cond.loc[study_2_cond.group_sender_answer_scores < 8]
        study_1_cond_low = pd.DataFrame(study_1_cond_low.groupby(by='pair_id').group_sender_payoff.mean())
        study_1_cond_low.columns = ['low']
        study_2_cond_low = pd.DataFrame(study_2_cond_low.groupby(by='pair_id').group_sender_payoff.mean())
        study_2_cond_low.columns = ['low']

        study_1_cond_high = study_1_cond.loc[study_1_cond.group_sender_answer_scores >= 8]
        study_2_cond_high = study_2_cond.loc[study_2_cond.group_sender_answer_scores >= 8]
        study_1_cond_high = pd.DataFrame(study_1_cond_high.groupby(by='pair_id').group_sender_payoff.mean())
        study_1_cond_high.columns = ['high']
        study_2_cond_high = pd.DataFrame(study_2_cond_high.groupby(by='pair_id').group_sender_payoff.mean())
        study_2_cond_high.columns = ['high']

        # merge high and low:
        study_1_cond = study_1_cond_low.join(study_1_cond_high)
        study_2_cond = study_2_cond_low.join(study_2_cond_high)

        study_1_cond['understanding'] = study_1_cond.high - study_1_cond.low
        study_2_cond['understanding'] = study_2_cond.high - study_2_cond.low

        significant_tests(study_1_cond, study_2_cond,
                          f'Understanding Level Study {func_study} '
                          f'{conditions_per_study[func_study][0]}, {conditions_per_study[func_study][1]}')

        # significant tests for lower than 5:
        study_1_cond = self.all_data[conditions_per_study[func_study][0]]
        study_2_cond = self.all_data[conditions_per_study[func_study][1]]
        study_1_cond_low = study_1_cond.loc[study_1_cond.group_sender_answer_scores < 5]
        study_2_cond_low = study_2_cond.loc[study_2_cond.group_sender_answer_scores < 5]
        study_1_cond_low = pd.DataFrame(study_1_cond_low.groupby(by='pair_id').group_sender_payoff.mean())
        study_1_cond_low.columns = ['low']
        study_2_cond_low = pd.DataFrame(study_2_cond_low.groupby(by='pair_id').group_sender_payoff.mean())
        study_2_cond_low.columns = ['low']
        significant_tests(study_1_cond_low.low, study_2_cond_low.low,
                          f'Understanding Level lower than 5 Study {func_study} '
                          f'{conditions_per_study[func_study][0]}, {conditions_per_study[func_study][1]}')

        return

    def laying_test(self, study: int):
        study_1_cond = self.all_data[conditions_per_study[study][0]]
        study_2_cond = self.all_data[conditions_per_study[study][1]]

        study_1_cond = study_1_cond.groupby(by='pair_id').laying.mean()
        study_2_cond = study_2_cond.groupby(by='pair_id').laying.mean()

        significant_tests(study_1_cond, study_2_cond,
                          f'Laying Level Study {study}: '
                          f'{conditions_per_study[study][0]}, {conditions_per_study[study][1]}')

    def trust_graph(self, study: int, split_half=True):
        data_dict = defaultdict(list)
        study_1_cond = self.all_data[conditions_per_study[study][0]]
        study_2_cond = self.all_data[conditions_per_study[study][1]]
        diff_values_study_1 = pd.DataFrame()
        diff_values_study_2 = pd.DataFrame()

        half = [1, 0] if split_half else ['all']

        for first_half in half:
            if first_half == 'all':
                study_1_cond_half = study_1_cond
                study_2_cond_half = study_2_cond
            else:
                study_1_cond_half = study_1_cond.loc[study_1_cond.first_half == first_half]
                study_2_cond_half = study_2_cond.loc[study_2_cond.first_half == first_half]

            study_1_cond_over_8 = study_1_cond_half.loc[study_1_cond_half['expert_answer_above_8'] == 1]
            study_1_cond_below_8 = study_1_cond_half.loc[study_1_cond_half['expert_answer_above_8'] == 0]
            study_1_cond_over_8 = pd.DataFrame(study_1_cond_over_8.groupby(by='pair_id').group_sender_payoff.mean())
            study_1_cond_over_8.columns = ['over_8_taking_rate']
            study_1_cond_below_8 = pd.DataFrame(study_1_cond_below_8.groupby(by='pair_id').group_sender_payoff.mean())
            study_1_cond_below_8.columns = ['below_8_taking_rate']
            study_1_cond_diff_score = study_1_cond_over_8.join(study_1_cond_below_8)
            study_1_cond_diff_score = study_1_cond_diff_score.fillna(0)
            study_1_cond_diff_score['diff'] = study_1_cond_diff_score.over_8_taking_rate -\
                                              study_1_cond_diff_score.below_8_taking_rate
            data_dict[condition_names_per_study[study][0]].append(study_1_cond_diff_score['diff'].mean())
            diff_values_study_1 = pd.concat([diff_values_study_1, study_1_cond_diff_score['diff']])

            study_2_cond_over_8 = study_2_cond_half.loc[study_2_cond_half['expert_answer_above_8'] == 1]
            study_2_cond_below_8 = study_2_cond_half.loc[study_2_cond_half['expert_answer_above_8'] == 0]
            study_2_cond_over_8 = pd.DataFrame(study_2_cond_over_8.groupby(by='pair_id').group_sender_payoff.mean())
            study_2_cond_over_8.columns = ['over_8_taking_rate']
            study_2_cond_below_8 = pd.DataFrame(study_2_cond_below_8.groupby(by='pair_id').group_sender_payoff.mean())
            study_2_cond_below_8.columns = ['below_8_taking_rate']
            study_2_cond_diff_score = study_2_cond_over_8.join(study_2_cond_below_8)
            study_2_cond_diff_score = study_2_cond_diff_score.fillna(0)
            study_2_cond_diff_score['diff'] = study_2_cond_diff_score.over_8_taking_rate - \
                                            study_2_cond_diff_score.below_8_taking_rate
            data_dict[condition_names_per_study[study][1]].append(study_2_cond_diff_score['diff'].mean())
            diff_values_study_2 = pd.concat([diff_values_study_2, study_2_cond_diff_score['diff']])

        data_df = pd.DataFrame.from_dict(data_dict)
        if split_half:
            data_df.index = ['Half 1', 'Half 2']
        else:
            data_df.index = ['All Rounds']
        ax2 = data_df.plot(kind="bar", stacked=False, rot=0,
                           color=[colors[conditions_per_study[study][0]], colors[conditions_per_study[study][1]]])
        # plt.title("The Decision Makers' Average Expected Payoff Throughout the Experiment")
        # plt.xlabel('Round Number')
        plt.ylabel('Average Understanding Level')
        # rects = ax2.patches
        # autolabel(rects, ax2, rotation='horizontal', max_height=data_df.max(), convert_to_int=False)
        ax2.legend(loc='lower center', shadow=True)
        # plt.yticks([0.0, 0.1, 0.2, 0.3, 0.4, 0.5, 0.6, 0.7, 0.8, 0.9, 1.0])
        # plt.show()
        fig_to_save = ax2.get_figure()
        fig_to_save.savefig(os.path.join(
            graph_directory, f'average_trust_level_first_and_last_5_trials_study_{study}_split_half_{split_half}.png'),
            bbox_inches='tight')

        significant_tests(diff_values_study_1, diff_values_study_2,
                          f'Understanding Level Study {study} Split Half {split_half}: '
                          f'{conditions_per_study[study][0]}, {conditions_per_study[study][1]}')

    def best_reply_graph(self, study: int):
        data_dict = defaultdict(list)
        study_1_cond = self.all_data[conditions_per_study[study][0]]
        study_2_cond = self.all_data[conditions_per_study[study][1]]
        study_1_cond_best_reply = study_1_cond.groupby(by='first_half').best_reply.mean()
        study_2_cond_best_reply = study_2_cond.groupby(by='first_half').best_reply.mean()

        data_dict[condition_names_per_study[study][0]] = [study_1_cond_best_reply[1], study_1_cond_best_reply[0]]
        data_dict[condition_names_per_study[study][1]] = [study_2_cond_best_reply[1], study_2_cond_best_reply[0]]
        # plt.figure(figsize=(10, 5))
        data_df = pd.DataFrame.from_dict(data_dict)
        data_df.index = ['Half 1', 'Half 2']
        ax2 = data_df.plot(kind="bar", stacked=False, rot=0,
                           color=[colors[conditions_per_study[study][0]], colors[conditions_per_study[study][1]]])
        # plt.title("The Decision Makers' Average Expected Payoff Throughout the Experiment")
        # plt.xlabel('Round Number')
        plt.ylabel('Average Best Reply Rate')
        # rects = ax2.patches
        # autolabel(rects, ax2, rotation='horizontal', max_height=data_df.max(), convert_to_int=False)
        ax2.legend(loc='lower center', shadow=True)
        plt.yticks(np.arange(0, 1, 0.1))
        # plt.show()
        fig_to_save = ax2.get_figure()
        fig_to_save.savefig(
            os.path.join(graph_directory, f'best_reply_first_and_last_5_trials_study{study}.png'), bbox_inches='tight')

        study_1_cond_best_reply = study_1_cond.groupby(by='pair_id').best_reply.mean()
        study_2_cond_best_reply = study_2_cond.groupby(by='pair_id').best_reply.mean()

        significant_tests(study_1_cond_best_reply, study_2_cond_best_reply,
                          f'Best Reply Study {study}: {conditions_per_study[study][0]}, '
                          f'{conditions_per_study[study][1]}')

    def expert_payoff_test(self, study: int, given_persuasion: bool=False):
        study_1_cond = self.all_data[conditions_per_study[study][0]]
        study_2_cond = self.all_data[conditions_per_study[study][1]]
        if given_persuasion:
            study_1_cond = study_1_cond.loc[study_1_cond.expert_want_to_persuade == 1]
            study_2_cond = study_2_cond.loc[study_2_cond.expert_want_to_persuade == 1]
        study_1_cond_mean_ex_payoff = study_1_cond.groupby(by='pair_id').group_sender_payoff.sum()
        study_2_cond_mean_ex_payoff = study_2_cond.groupby(by='pair_id').group_sender_payoff.sum()

        significant_tests(study_1_cond_mean_ex_payoff, study_2_cond_mean_ex_payoff,
                          f'Expert Payoff Study {study} given_persuasion: {given_persuasion}: '
                          f'{conditions_per_study[study][0]}, {conditions_per_study[study][1]}')

        return

    def two_hotels_test(self, study: int):
        study_1_cond = self.all_data[conditions_per_study[study][0]]
        study_2_cond = self.all_data[conditions_per_study[study][1]]

        study_1_cond = study_1_cond.loc[study_1_cond.group_average_score.between(6, 7.9)]
        study_2_cond = study_2_cond.loc[study_2_cond.group_average_score.between(6, 7.9)]

        study_1_cond_mean_ex_payoff = study_1_cond.groupby(by='pair_id').expert_answer_above_8.mean()
        study_2_cond_mean_ex_payoff = study_2_cond.groupby(by='pair_id').expert_answer_above_8.mean()

        significant_tests(study_1_cond_mean_ex_payoff, study_2_cond_mean_ex_payoff,
                          f'Two hotels above 8 implied score Study {study}: '
                          f'{conditions_per_study[study][0]}, {conditions_per_study[study][1]}')

        return

    def dm_payoff_test(self, study: int):
        study_1_cond = self.all_data[conditions_per_study[study][0]]
        study_2_cond = self.all_data[conditions_per_study[study][1]]
        study_1_cond_mean_dm_payoff = study_1_cond.groupby(by='pair_id').dm_expected_payoff.sum()
        study_2_cond_mean_dm_payoff = study_2_cond.groupby(by='pair_id').dm_expected_payoff.sum()

        significant_tests(study_1_cond_mean_dm_payoff, study_2_cond_mean_dm_payoff,
                          f'Decision Maker Payoff Study {study}: {conditions_per_study[study][0]}, '
                          f'{conditions_per_study[study][1]}')

        return

    def honesty_test(self, study: int):
        study_1_cond = self.all_data[conditions_per_study[study][0]]
        study_2_cond = self.all_data[conditions_per_study[study][1]]
        study_1_cond_mean_honesty = study_1_cond.groupby(by='pair_id').honesty.mean()
        study_2_cond_mean_honesty = study_2_cond.groupby(by='pair_id').honesty.mean()

        significant_tests(study_1_cond_mean_honesty, study_2_cond_mean_honesty,
                          f'Honesty Study {study}: {conditions_per_study[study][0]}, {conditions_per_study[study][1]}')

        honesty_graph(study=study)

        return

    def linear_score_test(self, study: int):
        study_1_cond = self.linear_scores[conditions_per_study[study][0]]
        study_2_cond = self.linear_scores[conditions_per_study[study][1]]
        study_1_cond_mean_honesty = study_1_cond.linear_expert_payoff
        study_2_cond_linear_score = study_2_cond.linear_expert_payoff

        significant_tests(study_1_cond_mean_honesty, study_2_cond_linear_score,
                          f'Linear Score Study {study}: {conditions_per_study[study][0]}, '
                          f'{conditions_per_study[study][1]}')

        return

    def trust_test(self, study: int):
        study_1_cond = self.all_data[conditions_per_study[study][0]]
        study_2_cond = self.all_data[conditions_per_study[study][1]]
        data_1_p_enter_list_all_rounds = list()
        data_2_p_enter_list_all_rounds = list()
        for name, number in [['expert estimation below 8', 0], ['expert estimation above 8', 1]]:
            study_1_cond_name = study_1_cond.loc[study_1_cond.expert_answer_above_8 == number]
            study_2_cond_name = study_2_cond.loc[study_2_cond.expert_answer_above_8 == number]

            study_1_cond_mean = study_1_cond_name.groupby(by='pair_id').group_sender_payoff.mean()
            study_2_cond_mean = study_2_cond_name.groupby(by='pair_id').group_sender_payoff.mean()

            significant_tests(study_1_cond_mean, study_2_cond_mean,
                              f'Trust Study {study} for {name}: {conditions_per_study[study][0]}, '
                              f'{conditions_per_study[study][1]}')

            data_1_p_enter_list_all_rounds.append(round(study_1_cond_name.group_sender_payoff.mean(), 2))
            data_2_p_enter_list_all_rounds.append(round(study_2_cond_name.group_sender_payoff.mean(), 2))

        trust_graphs(study=study, data_1_p_enter_list_all_rounds=data_1_p_enter_list_all_rounds,
                     data_2_p_enter_list_all_rounds=data_2_p_enter_list_all_rounds)

        return

    def laying_graph(self, study: int):
        """The Communication Type Effect on the Experts Cheating Level"""
        study_1_data = self.all_data[conditions_per_study[study][0]]
        study_2_data = self.all_data[conditions_per_study[study][1]]

        for by, xlabel, xticks in [['group_average_score', 'Expected Payoff', range(4, 11)],
                                   ['subsession_round_number', 'Trial Number', range(1, 11)]]:
            study_1_cond = study_1_data.groupby(by=by).laying.mean()
            study_2_cond = study_2_data.groupby(by=by).laying.mean()

            fig1, ax1 = plt.subplots()

            # x = [4.17, 6.66, 7.44, 7.97, 8.11, 8.33, 8.94, 9.19, 9.54, 9.77]
            x = study_1_cond.index.values

            ax1.plot(x, study_1_cond.values, color=colors[conditions_per_study[study][0]],
                     label=condition_names_per_study[study][0], marker=markers[conditions_per_study[study][0]])
            ax1.plot(x, study_2_cond.values, color=colors[conditions_per_study[study][1]],
                     label=condition_names_per_study[study][1], marker=markers[conditions_per_study[study][1]])

            plt.xlabel(xlabel, fontsize=15)
            plt.ylabel('Exaggeration', fontsize=15)
            ax1.legend(loc='upper left', shadow=True, fontsize=8)
            plt.xticks(xticks)
            plt.yticks(np.arange(-0.1, 0.9, 0.1))
            # plt.show()
            fig1.savefig(os.path.join(graph_directory, f'Laying_graph_{study}_by_{by}.png'), bbox_inches='tight')

    def score_5_4_analysis(self):
        fig, axes = plt.subplots(1, 2, figsize=(12, 5), gridspec_kw={'width_ratios': [1, 1]})
        for study in [1, 2]:
            study_1_cond = self.all_data[conditions_per_study[study][0]].loc[
                self.all_data[conditions_per_study[study][0]].group_sender_answer_scores == 5.4]
            study_2_cond = self.all_data[conditions_per_study[study][1]].loc[
                self.all_data[conditions_per_study[study][1]].group_sender_answer_scores == 5.4]

            study_1_cond = study_1_cond.groupby(by='subsession_round_number').group_sender_payoff.mean()
            study_2_cond = study_2_cond.groupby(by='subsession_round_number').group_sender_payoff.mean()

            axes[study - 1].plot(study_1_cond.index, study_1_cond.values,
                                 color=colors[conditions_per_study[study][0]],
                                 label=condition_names_per_study[study][0],
                                 marker=markers[conditions_per_study[study][0]])
            axes[study - 1].plot(study_2_cond.index, study_2_cond.values,
                                 color=colors[conditions_per_study[study][1]],
                                 label=condition_names_per_study[study][1],
                                 marker=markers[conditions_per_study[study][1]])
            axes[study - 1].set_title(f'Experiment {study}', fontsize=15)
            axes[study - 1].set_xlabel('Trial Number', fontsize=15)
            if study == 1:
                axes[study - 1].set_ylabel('Fraction of Hotel choices', fontsize=15)
            axes[study - 1].legend(loc='upper right', shadow=True, fontsize=8)
            axes[study - 1].set_xticks(list(range(1, 11)))
            axes[study - 1].set_yticks(np.arange(0.0, 1.01, 0.1))

        fig.savefig(os.path.join(graph_directory, f'Entry_rate_score_5_4_2_axes.png'), bbox_inches='tight')

    def exaggerate_strategy_analysis(self):
        fig, axes = plt.subplots(2, 2, figsize=(12, 5), gridspec_kw={'width_ratios': [1, 1]})
        for study in [1, 2]:
            study_1_cond = self.all_data[conditions_per_study[study][0]].loc[
                self.all_data[conditions_per_study[study][0]].expert_strategy == 'pct_always_exaggerate']
            study_2_cond = self.all_data[conditions_per_study[study][1]].loc[
                self.all_data[conditions_per_study[study][1]].expert_strategy == 'pct_always_exaggerate']

            study_1_cond = study_1_cond.loc[study_1_cond.group_average_score.between(5, 8)]
            study_2_cond = study_2_cond.loc[study_2_cond.group_average_score.between(5, 8)]

            study_1_cond_groupby = pd.DataFrame(study_1_cond.groupby(by='pair_id').expert_answer_above_8.mean())
            study_1_cond_groupby['always_above_8'] = np.where(study_1_cond_groupby.expert_answer_above_8 == 1, 1, 0)
            study_2_cond_groupby = pd.DataFrame(study_2_cond.groupby(by='pair_id').expert_answer_above_8.mean())
            study_2_cond_groupby['always_above_8'] = np.where(study_2_cond_groupby.expert_answer_above_8 == 1, 1, 0)

            study_1_cond = study_1_cond.merge(study_1_cond_groupby[['always_above_8']], left_on='pair_id',
                                              right_index=True)
            study_2_cond = study_2_cond.merge(study_2_cond_groupby[['always_above_8']], left_on='pair_id',
                                              right_index=True)

            study_1_cond = study_1_cond.groupby(by=['subsession_round_number', 'group_average_score'])\
                .always_above_8.mean()
            study_2_cond = study_2_cond.groupby(by=['subsession_round_number', 'group_average_score'])\
                .always_above_8.mean()

            study_1_cond.unstack().plot(kind="bar", stacked=False, rot=0, color=['lightgreen', 'deepskyblue', 'violet'],
                                        ax=axes[study - 1][0], legend=None)
            study_2_cond.unstack().plot(kind="bar", stacked=False, rot=0, color=['lightgreen', 'deepskyblue', 'violet'],
                                        ax=axes[study - 1][1], legend=None)

            for i in [0, 1]:
                axes[study - 1][i].set_title(f'Experiment {study} Condition {condition_names_per_study[study][i]}',
                                             fontsize=10)
                axes[study - 1][i].xaxis.set_label_text("")

            if study == 1:
                for i in [0, 1]:
                    axes[study - 1][i].tick_params(
                        axis='x',  # changes apply to the x-axis
                        which='both',  # both major and minor ticks are affected
                        bottom=False,  # ticks along the bottom edge are off
                        labelbottom=False)  # labels along the bottom edge are off

            # axes[study - 1].set_xticks(x)
            # axes[study - 1].set_yticks(np.arange(0.85, 0.05, 1.26))
        fig.text(0.5, 0.04, 'Trail Number', ha='center', fontsize=10)
        fig.text(0.08, 0.5, '% of Experts Always Above 8', va='center', rotation='vertical', fontsize=10)
        handles, labels = axes[study - 1][0].get_legend_handles_labels()
        fig.legend(handles, labels, loc='upper center', shadow=True, fontsize=8, title='Average Score')
        fig.savefig(os.path.join(graph_directory, f'experts_always_above_8_bad_hotels.png'), bbox_inches='tight')

    def expert_payoff_per_expert_strategy(self):
        # expert payoff per expert strategy
        axes_dict = {0: (0, 0), 1: (0, 1), 2: (0, 2), 3: (1, 0), 4: (1, 1), 5: (1, 2)}
        for study in [1, 2]:
            fig, axes = plt.subplots(2, 3, figsize=(12, 5))
            study_1_cond = self.all_data[conditions_per_study[study][0]].loc[
                ~self.all_data[conditions_per_study[study][0]].expert_strategy.isna()]
            study_2_cond = self.all_data[conditions_per_study[study][1]].loc[
                ~self.all_data[conditions_per_study[study][1]].expert_strategy.isna()]
            strategies = list(set(study_1_cond.expert_strategy.unique().tolist() +
                                  study_2_cond.expert_strategy.unique().tolist()))
            for i, strategy in enumerate(strategies):
                study_1_cond_strategy = study_1_cond.loc[study_1_cond.expert_strategy == strategy]
                study_2_cond_strategy = study_2_cond.loc[study_2_cond.expert_strategy == strategy]

                study_1_cond_strategy_per_round = study_1_cond_strategy.groupby(by='subsession_round_number').\
                    group_sender_payoff.mean()
                study_2_cond_strategy_per_round = study_2_cond_strategy.groupby(by='subsession_round_number').\
                    group_sender_payoff.mean()

                if not study_1_cond_strategy.empty:
                    axes[axes_dict[i]].plot(study_1_cond_strategy_per_round.index,
                                            study_1_cond_strategy_per_round.values,
                                            color=colors[conditions_per_study[study][0]],
                                            label=condition_names_per_study[study][0],
                                            marker=markers[conditions_per_study[study][0]], linestyle='-')
                    study_2_cond_strategy_per_round.plot(
                        stacked=False, rot=0, color=colors[conditions_per_study[study][1]], ax=axes[axes_dict[i]],
                        marker=markers[conditions_per_study[study][1]], linestyle='-',
                        label=condition_names_per_study[study][1])
                else:
                    axes[axes_dict[i]].plot(study_2_cond_strategy_per_round.index,
                                            study_2_cond_strategy_per_round.values,
                                            color=colors[conditions_per_study[study][1]],
                                            label=condition_names_per_study[study][1],
                                            marker=markers[conditions_per_study[study][1]], linestyle='-')

                axes[axes_dict[i]].set_title(f'{strategies_dict[strategy]}', fontsize=8)
                # axes[i].get_legend().remove()
                axes[axes_dict[i]].set_xlabel('')
                if i in range(3):
                    axes[axes_dict[i]].tick_params(
                        axis='x',  # changes apply to the x-axis
                        which='both',  # both major and minor ticks are affected
                        bottom=False,  # ticks along the bottom edge are off
                        labelbottom=False)  # labels along the bottom edge are off

                # significant test
                study_1_cond_strategy_per_expert = study_1_cond_strategy.groupby(by='pair_id').\
                    group_sender_payoff.mean()
                study_2_cond_strategy_per_expert = study_2_cond_strategy.groupby(by='pair_id').\
                    group_sender_payoff.mean()
                significant_tests(study_1_cond_strategy_per_expert, study_2_cond_strategy_per_expert,
                                  f'Expert Payoff Study {study} and Strategy {strategies_dict[strategy]} '
                                  f'{conditions_per_study[study][0]}, {conditions_per_study[study][1]}')

            # ax.set_ylabel('% Decision-Makers',  fontdict={'size': 8})
            # ax.set_xlabel("Attribute Number", fontdict={'size': 8})
            fig.text(0.5, 0.04, 'Round Number', ha='center')
            fig.text(0.08, 0.5, 'Expert Average Payoff', va='center', rotation='vertical')
            fig.legend(axes,  # The line objects
                       labels=condition_names_per_study[study],  # The labels for each line
                       loc="upper left",  # Position of legend
                       shadow=True, prop={"size": 8})
            plt.savefig(os.path.join(graph_directory, f"Expert average payoff per strategy for study {study}.png"),
                        bbox_inches='tight')


class CalculationsForPaper:
    def __init__(self):
        self.all_data = defaultdict(pd.DataFrame)
        for condition in conditions:
            df = pd.read_csv(os.path.join(data_analysis_directory, condition, 'results_payments_status.csv'))
            df = df.loc[df.status == 'play']
            df = df.drop_duplicates()
            df['laying'] = df.apply(lambda x: (x['group_sender_answer_scores'] - x[column_to_define_exaggerate]) /
                                              (x['group_score_6'] - x[column_to_define_exaggerate]), axis=1)
            # print(f"condition: {condition}, average laying per hotel: "
            #       f"{df.groupby(by='group_average_score').laying.mean().values}")
            time_spent = pd.read_csv(os.path.join(data_directory, date_directory, condition, 'TimeSpent.csv'))
            time_spent = time_spent.groupby(by='participant_code').seconds_on_page.sum()
            if 'seconds_on_page' in df.columns:
                df = df.drop('seconds_on_page', axis=1)
            df = df.merge(time_spent, left_on='participant_code', right_index=True)
            self.all_data[condition] = df

    def number_participants(self):
        age = list()
        std_age = list()
        payment = list()
        male = list()
        female = list()
        participants = list()
        seconds_on_page = list()
        for condition in conditions:
            print(f'Numbers for condition {condition}')
            condition_data = self.all_data[condition]
            num_participants = condition_data.participant_code.unique().shape[0]
            participants.append(num_participants)
            print(f'Number of participant: {num_participants}')
            gender = condition_data.groupby(by='player_gender').participant_code.count()
            male.append(gender.Male)
            female.append(gender.Female)
            print(f'Gender split: {gender}')
            avg_age = condition_data.player_age.mean()
            age.append(avg_age)
            cur_std_age = condition_data.player_age.std()
            std_age.append(cur_std_age)
            print(f'Average age: {avg_age}, STD: {cur_std_age}')
            avg_pay = condition_data.total_pay.mean()
            payment.append(avg_pay)
            print(f'Average payment: {avg_pay}')
            avg_time = condition_data.seconds_on_page.mean()/60
            seconds_on_page.append(avg_time)
            print(f'Average time: {avg_time}')

        print('Total numbers')
        print(f'Number of participant {sum(participants)}')
        print(f'Number of males {sum(male)}')
        print(f'Number of females {sum(female)}')
        print(f'Average age: {sum(age)/len(age)}')
        print(f'Average payment: {sum(payment)/len(payment)}')
        print(f'Average time: {sum(seconds_on_page)/len(seconds_on_page)}')


def main():
    # calculation_obj = CalculationsForPaper()
    # calculation_obj.number_participants()
    tests_obj = SignificanceTests()
    # computation_paper_graphs(corr_data_path='/Users/reutapel/Documents/Documents/Technion/Msc/thesis/experiment/'
    #                                         'decision_prediction/language_prediction/data/verbal/cv_framework/'
    #                                         'all_data_single_round_label_crf_raisha_non_nn_turn_model_prev_round_label_'
    #                                         'all_history_features_all_history_text_manual_binary_features_predict_first_'
    #                                         'round_verbal_data.csv')
    tests_obj.computation_paper_graphs()
    # expert_payoff_dict = {'verbal': [0.77, 0.66, 0.77, 0.71, 0.74, 0.70, 0.75, 0.67, 0.68, 0.68],
    #                       'numeric': [0.88, 0.79, 0.76, 0.78, 0.75, 0.72, 0.78, 0.73, 0.78, 0.71],
    #                       'num_only': [0.97, 0.90, 0.70, 0.71, 0.75, 0.70, 0.87, 0.78, 0.57, 0.85],
    #                       'both': [0.79, 0.73, 0.64, 0.69, 0.65, 0.78, 0.86, 0.72, 0.79, 0.73]}
    #
    # dem_expected_payoff_dict = {'verbal': [0.31, 0.11, 0.38, 0.47, 0.2, 0.3, 0.32, 0.28, 0.21, 0.12],
    #                             'numeric': [0.22, 0.26, 0.53, 0.21, 0.2, 0.18, 0.32, 0.35, 0.36, -0.04],
    #                             'num_only': [0.28, 0.37, 0.15, 0.11, 0.23, 0.42, 0.29, 0.59, 0.15, 0.2],
    #                             'both': [0.26, 0.36, 0.03, 0.07, 0.36, 0.48, 0.5, 0.01, 0.42, 0.47]}
    # tests_obj.score_5_4_analysis()
    # tests_obj.exaggerate_strategy_analysis()
    # tests_obj.expert_payoff_per_expert_strategy()
    # both_exp_laying_graph(role_dict=tests_obj.expert_payoff_dict, ylabel='Fraction of Hotel choices',
    #                       title=f'Average acceptance rate as a function of trial', laying_dict=tests_obj.laying_dict)
    both_studies_graphs(role_dict=tests_obj.expert_payoff_dict, ylabel="Fraction of Hotel choices",
                        title=f'Average acceptance rate  as a function of trial', expert_payoff=True,
                        laying_dict=tests_obj.laying_dict, equilibrium_data_dict=tests_obj.equilibrium_data_dict)
    both_studies_graphs(role_dict=tests_obj.expert_payoff_dict, ylabel="Fraction of Hotel choices",
                        title=f'Average acceptance rate  as a function of trial', expert_payoff=True,
                        laying_dict=tests_obj.laying_dict_trial, laying_per_trial=True)
    both_studies_graphs(role_dict=tests_obj.expert_payoff_dict_below_8, ylabel="Fraction of Hotel choices",
                        title=f'Average acceptance rate average score below 8 as a function of trial', expert_payoff=True,
                        implied_score_5_8=True)
    both_studies_graphs(role_dict=tests_obj.dm_expected_payoff_dict, ylabel='Average DM expected payoff',
                        title=f'Average DM expected payoff as a function of trial', expert_payoff=False)
    both_studies_graphs(role_dict=tests_obj.expert_payoff_dict_persuasion,
                        ylabel="Fraction of Hotel choices given a persuasion intent",
                        title=f'Average acceptance rate a persuasion intent as a function of trial', expert_payoff=True)

    for study in [1, 2]:
        print(f'Significant tests for study {study}')
        tests_obj.two_hotels_test(study=study)
        tests_obj.understanding_graph(func_study=study, two_axes=True, column_to_group='group_average_score',
                                      x_lable="Hotel's Expected Value")
        tests_obj.dm_individual_differences(study=study)
        tests_obj.laying_test(study=study)
        tests_obj.laying_graph(study=study)
        tests_obj.understanding_graph(func_study=study)
        tests_obj.trust_graph(study=study, split_half=False)
        tests_obj.trust_graph(study=study, split_half=True)
        tests_obj.best_reply_graph(study=study)
        tests_obj.expert_payoff_test(study=study)
        tests_obj.expert_payoff_test(study=study, given_persuasion=True)
        tests_obj.honesty_test(study=study)
        tests_obj.trust_test(study=study)
        tests_obj.dm_payoff_test(study=study)
        tests_obj.linear_score_test(study=study)
        payoff_graph(study, role_dict=tests_obj.expert_payoff_dict, ylabel='Average acceptance rate (expert payoff)',
                     title=f'Average acceptance rate (expert payoff) in Experiment {study} as a function of trial')
        payoff_graph(study, role_dict=tests_obj.dm_expected_payoff_dict, ylabel='Average DM expected payoff',
                     title=f'Average DM expected payoff in Experiment {study} as a function of trial')


if __name__ == '__main__':
    main()


==> figures- data analysis/calculations_for_paper.py <==
from collections import defaultdict
import scipy.stats
import numpy as np
import pandas as pd
import os
import matplotlib.pyplot as plt
from data_analysis import autolabel
import seaborn as sns
import matplotlib.lines as mlines


# Say, "the default sans-serif font is Times New Roman Bold"
# fonts = {'fontname': 'Times New Roman Bold'}
plt.rcParams["font.family"] = "serif"
plt.rcParams["font.serif"] = "Times New Roman Bold"

base_directory = os.path.abspath(os.curdir)
data_directory = os.path.join(base_directory, 'results')
orig_data_analysis_directory = os.path.join(base_directory, 'analysis')
date_directory = 'text_exp_2_tests'
data_analysis_directory = os.path.join(orig_data_analysis_directory, date_directory)
conditions = ['numeric', 'both', 'num_only', 'verbal']
# can be: group_average_score or avg_most_close_score
column_to_define_exaggerate = 'avg_most_close_score'


all_conditions = ['num_only', 'both', 'numeric', 'verbal']
conditions_per_study = {1: ['numeric', 'verbal'], 2: ['num_only', 'both']}
condition_names_per_study = {1: ['Numerical', 'Verbal'],
                             2: ['Only Numerical', 'Verbal+Numerical']}
base_directory = os.path.abspath(os.curdir)
analysis_directory = os.path.join(base_directory, 'analysis', 'text_exp_2_tests')
colors = {'verbal': 'purple', 'numeric': 'darkgreen', 'num_only': 'crimson', 'both': 'darkblue'}
markers = {'verbal': 's', 'numeric': 'o', 'num_only': 'v', 'both': 'd'}
graph_directory = os.path.join(base_directory, 'per_study_graphs')

strategies_dict = {'none': 'None of the strategies', 'pct_always_exaggerate': 'Always exaggerate',
                   'pct_always_lower_exaggerate': 'Always Lower Than Average', 'pct_honest': 'Honest',
                   'pct_strategic_exaggeration': 'Strategic Exaggeration',
                   'pct_switch_exaggerate': 'Switch exaggeration sign between rounds'}


# verbal condition only: for the computation paper
enterence_per_round_dict = {
    'All': [77, 65, 76, 71, 73, 69, 74, 67, 68, 68],
    'Female': [76, 70, 76, 73, 73, 72, 75, 67, 69, 69],
    'Male': [79, 61, 77, 70, 74, 67, 74, 68, 68, 68]
}
x = [2.5, 3.3, 3.8, 4.2, 5, 5.4, 5.8, 6.3, 7.1, 7.5, 7.9, 8.3, 8.8, 9.2, 9.6, 10]

enterenc_per_score_dict = {
    'All': [7, 9, 18, 9, 14, 21, 22, 19, 53, 69, 40, 65, 71, 80, 76, 84],
    'Female': [12, 0, 14, 13, 0, 22, 24, 17, 50, 75, 25, 63, 73, 83, 77, 85],
    'Male': [0, 18, 22, 3, 16, 16, 20, 21, 58, 64, 50, 67, 69, 78, 75, 83],
}

enterence_per_round_dict_test_data = {
    'All': [76, 74, 72, 78, 73, 69, 74, 67, 68, 68],

}

pct_dm_per_number_of_rounds_enter_dict = {
    'All': [0.73, 1.22, 2.69, 9.8, 15.68, 25.24, 25.73, 14.21, 4.65]
}

pct_dm_per_number_of_rounds_enter_dict_test_data = {
    'All': [0, 0, 1.98, 6.93, 17.82, 26.73, 22.77, 19.8, 3.96]
}

pre_round_dict = {
    'Previous Trial Chose And Lose': [59, 82, 74, 76, 69, 75, 64, 69, 72],
    "Previous Trial Didn't Choose And Could Lose": [86, 80, 64, 73, 64, 75, 65, 66, 73],
    'Previous Trial Chose And Earn': [63, 72, 72, 74, 72, 76, 68, 68, 69],
    "Previous Trial Didn't Choose And Could Earn": [64, 74, 65, 65, 67, 69, 62, 70, 56],
}

linestyle_colors_models = {
    'SVM-P': ['solid', 'grey'],
    'LSTM-T': ['dotted', 'darkgreen'],
    'LSTM-P': ['dashed', 'darkblue'],
    'LSTM-TP': ['dashdot', 'crimson'],
    'Transformer-P': [(0, (5, 1)), 'violet'],
    'Transformer-TP': [(0, (3, 5, 1, 5)), 'purple'],
    'Transformer-T': [(0, (3, 10, 1, 10, 1, 10)), 'pink'],
    'MVC': [(0, (3, 5, 1, 5)), 'black'],
    'EWG': [(0, (1, 1)), 'lightgreen'],
    'AVG': [(0, (3, 1, 1, 1, 1, 1)), 'orange'],
    'MED': [(0, (3, 5, 1, 5, 1, 5)), 'deepskyblue']
}

models_index_rmse = ['SVM-P', 'LSTM-T', 'LSTM-P', 'LSTM-TP', 'Transformer-P', 'Transformer-TP']
bert_domain_compare_rmse = {
    'HGA': [30.62, 27.87, 24.76, 25.57, 24.79, 24.88],
    'BERT': [26.69, 33.21, 25.40, 28.09, 25.46, 25.57],
    'BERT + HGA': [27.14, 31.25, 25.11, 26.36, 25.53, 25.57]
}

models_index_macro = ['SVM-P', 'LSTM-T', 'LSTM-P', 'LSTM-TP', 'Transformer-P', 'Transformer-TP']
bert_domain_compare_f_macro = {
    'HGA': [33.72, 45.05, 27.69, 32.76, 27.81, 32.65],
    'BERT': [31.91, 32.54, 20.01, 28.09, 12.97, 13.11],
    'BERT + HGA': [32.02, 37.23, 24.04, 27.52, 12.34, 13.59]
}

models_index_accuracy = ['LSTM-T', 'LSTM-TP', 'Transformer-TP']  # 'Transformer-T',
bert_domain_compare_per_trial_accuracy = {
    'HGA': [75.30, 76.75, 76.67],
    'BERT': [62.35, 61.89, 26.8],
    'BERT + HGA': [69.97, 68.40, 26.8]
}

raisha_results_rmse = {
    'SVM-P': [31.86, 32.11, 27.57, 25.43, 24.73, 26.01, 27.31, 29.02, 33.67, 43.5],
    # 'CRF-T' : [],
    'LSTM-T': [17.62, 20.19, 20.14, 19.51, 20.92, 23.13, 25.1, 30.23, 38.61, 47.26],
    'LSTM-P': [16.83, 17.71, 17.26, 18.18, 20.57, 22.6, 24.66, 28.72, 32.96, 44.29],
    'LSTM-TP': [16.04, 17.43, 17.68, 19.86, 27.07, 23.92, 21.44, 27.67, 31.5, 39.85],
    # 'Transformer-T': [None, 65.52, 65.86, 66, 65.91, 67.42, 69.36, 70.56, 73.88, 78.46],
    'Transformer-P': [None, 15.9, 16.42, 15.66, 17.75, 20.46, 22.28, 26.19, 32.31, 42.39],
    'Transformer-TP': [None, 14.9, 15.82, 15.65, 17.78, 19.94, 22.39, 26.9, 32.73, 46.26],
    # 'MVC': [29.6, 30.34, 30.69, 30.65, 32.41, 33.42, 34.2, 38.11, 42.51, 55.4],
    # 'EWG': [29.6, 30.34, 30.69, 30.65, 32.41, 33.42, 34.2, 38.11, 42.51, 55.4],
    'AVG': [14.16, 15.13, 15.58, 15.81, 17.52, 20.02, 22.58, 26.98, 32.76, 46.13],
    'MED': [13.8, 14.86, 15.34, 15.54, 17.45, 19.87, 22.29, 26.9, 32.7, 46.37],
}

raisha_results_macro = {
    # 'CRF-T' : [],
    'SVM-P': [16.15, 27.2, 25.65, 24.06, 34.14, 28.8, 25.09, 38.0, 45.23, 29.3],
    'LSTM-T': [31.56, 32.42, 30.89, 41.67, 40.7, 29.48, 34.57, 35.31, 46.21, 69.63],
    'LSTM-P': [27.15, 27.56, 30.46, 31.55, 30.44, 25.08, 24.28, 24.43, 20.97, 21.68],
    'LSTM-TP': [25.6, 38.45, 33.81, 36.97, 25.98, 23.53, 27.24, 29.25, 19.27, 24.57],
    # 'Transformer-T': [None, 5.21, 4.65, 5.08, 4.26, 5.22, 7.35, 7.47, 11.97, 31.01],
    'Transformer-P': [None, 30.52, 32.69, 35.45, 28.33, 25.81, 26.2, 28.74, 21.9, 19.2],
    'Transformer-TP': [None, 28.52, 32.76, 35.1, 28.35, 24.52, 26.7, 29.55, 23.62, 24.4],
    # 'MVC': [42.29, 36.48, 38.79, 40.59, 32.67, 23.5, 27.06, 19.58, 23.5, 40.94],
    # 'EWG': [42.29, 36.48, 38.79, 40.59, 32.67, 23.5, 27.06, 19.58, 23.5, 40.94],
    'AVG': [42.29, 36.08, 38.79, 40.59, 32.67, 23.5, 27.06, 19.58, 23.5, 40.94],
    'MED': [42.29, 36.08, 38.79, 40.59, 32.67, 23.5, 27.06, 19.58, 23.5, 40.94],
}

raisha_results_micro = {
    # 'CRF-T' : [],
    'SVM-P': [24.26, 38.61, 40.1, 37.78, 50.5, 49.5, 37.62, 61.39, 51.98, 33.33],
    'LSTM-T': [42.57, 48.02, 45.05, 51.98, 44.55, 49.34, 44.72, 48.68, 57.43, 77.56],
    'LSTM-P': [46.28, 46.12, 46.2, 47.77, 44.47, 50.66, 39.35, 42.98, 39.02, 46.78],
    'LSTM-TP': [45.71, 47.36, 44.72, 47.36, 30.69, 38.78, 41.42, 45.87, 34.65, 46.86],
    # 'Transformer-T': [None, 8.91, 7.42, 8.42, 6.6, 8.25, 10.23, 9.4, 15.84, 37.29],
    'Transformer-P': [None, 42.73, 48.51, 52.97, 37.62, 48.02, 41.25, 47.03, 43.23, 51.49],
    'Transformer-TP': [None, 42.74, 50.83, 53.47, 37.29, 45.71, 41.08, 46.36, 42.08, 52.14],
    'MVC': [73.27, 57.43, 63.37, 68.32, 48.51, 54.46, 68.32, 41.58, 54.46, 69.31],
    'EWG': [73.27, 57.43, 63.37, 68.32, 48.51, 54.46, 68.32, 41.58, 54.46, 69.31],
    'AVG': [73.27, 56.44, 63.37, 68.32, 48.51, 54.46, 68.32, 41.58, 54.46, 69.31],
    'MED': [73.27, 56.44, 63.37, 68.32, 48.51, 54.46, 68.32, 41.58, 54.46, 69.31],
}

raisha_results_accuracy_per_trail = {
    # 'CRF-T' : [],
    'LSTM-T': [76.34, 73.73, 74.53, 75.93, 75.99, 75.74, 76.03, 75.58, 71.86, 77.56],
    'LSTM-TP': [77.66, 75.12, 75.86, 77.35, 77.31, 77.43, 78.01, 77.51, 73.35, 78.05],
    # 'Transformer-T': [None, 34.72, 35.05, 35.27, 35.67, 34.98, 33.99, 34.82, 34.24, 37.29],
    'Transformer-TP': [None, 76.9, 76.71, 77.7, 76.87, 76.27, 76.82, 76.96, 73.27, 73.1],
    'MVC': [73.76, 73.49, 73.39, 73.55, 72.61, 73.07, 74.01, 72.94, 72.77, 69.31],
    'EWG': [73.76, 73.49, 73.39, 73.55, 72.61, 73.07, 74.01, 72.94, 72.77, 69.31],
}

round_results_accuracy_per_trail = {
    # 'CRF-T' : [],
    'LSTM-T': [80.04, 74.36, 71.37, 68.6, 78.13, 76.7, 72.08, 78.43, 77.87, 74.32],
    'LSTM-TP': [81.85, 76.96, 72.94, 68.38, 80.86, 77.06, 72.99, 80.32, 79.76, 74.64],
    # 'Transformer-T': [None, 34.72, 35.05, 35.27, 35.67, 34.98, 33.99, 34.82, 34.24, 37.29],
    'Transformer-TP': [None, 75.95, 75.91, 70.46, 81.52, 78.14, 74.39, 75.39, 81.24, 74.96],
    'MVC': [73.76, 73.49, 73.39, 73.55, 72.61, 73.07, 74.01, 72.94, 72.77, 69.31],
    'EWG': [73.76, 73.49, 73.39, 73.55, 72.61, 73.07, 74.01, 72.94, 72.77, 69.31],
}


# all conditions: for the behavior paper
rounds_dict = {
    'all rounds': {
        'numeric_p_enter': [0.27, 0.11, 0.11, 0.19, 0.11, 0.6, 0.32, 0.36, 0.53, 0.59, 0.75, 0.72, 0.76, 0.83, 0.84, 0.89],
        'both_p_enter': [0, 0.2, 0, 0, 0, 0, 0.21, 0.23, 0.5, 0.25, 0.5, 0.66, 0.83, 0.85, 0.8, 0.89],
        'numeric_experts': [22, 52, 17, 61, 9, 15, 166, 158, 66, 77, 37, 274, 177, 431, 658, 1669],
        'both_experts': [3, 5, 2, 12, 1, 0, 33, 21, 14, 12, 2, 30, 31, 75, 102, 249],
        'verbal_p_enter': [0.08, 0.09, 0.19, 0.09, 0.14, 0.21, 0.23, 0.19, 0.54, 0.69, 0.4, 0.65, 0.71, 0.81, 0.77, 0.85],
        'verbal_experts': [13, 33, 16, 55, 7, 19, 184, 185, 67, 55, 25, 236, 156, 426, 713, 1835],
        'num_only_p_enter': [0.0, 0.33, 0.29, 0.36, 0.0, 0.0, 0.3, 0.29, 0.5, 0.57, 0.5, 0.73, 0.81, 0.88, 0.85, 0.91],
        'num_only_experts': [2, 9, 7, 11, 1, 2, 10, 35, 16, 30, 18, 52, 42, 77, 126, 148]},
    'round 1': {
        'numeric_p_enter': [0.33, 0.0, 0.0, 0.25, 0.5, 0.8, 0.42, 0.62, 1.0, 0.94, 0.62, 0.94, 1.0, 0.91, 0.93, 0.95],
        'both_p_enter': [None, 1.0, None, None, None, None, None, 0.67, 0.5, 0.33, None, 0.78, 1.0, 0.78, 0.75, 0.9],
        'numeric_experts': [3, 2, 2, 4, 2, 5, 12, 13, 4, 18, 8, 32, 18, 47, 72, 148],
        'both_experts': [0, 1, 0, 0, 0, 0, 0, 3, 2, 3, 0, 9, 4, 9, 8, 20],
        'verbal_p_enter': [0.0, 0.0, 0.4, 0.18, None, 0.0, 0.45, 0.15, 0.33, 1.0, 0.67, 0.68, 0.76, 0.92, 0.86, 0.93],
        'verbal_experts': [1, 3, 5, 11, 0, 1, 20, 26, 3, 6, 3, 19, 17, 48, 85, 153],
        'num_only_p_enter': [None, 0.0, 1.0, 0.5, None, None, None, None, 1.0, 0.88, 1.0, 1.0, 1.0, 1.0, 1.0, 1.0],
        'num_only_experts': [0, 1, 1, 2, 0, 0, 0, 0, 2, 8, 1, 5, 5, 5, 14, 15]},
    'round 2': {
        'numeric_p_enter': [0.0, 0.4, 0.0, 0.12, None, 0.5, 0.56, 0.26, 0.67, 1.0, 1.0, 0.78, 0.86, 0.84, 0.89, 0.92],
        'both_p_enter': [None, None, 0.0, 0.0, None, None, 0.0, 0.5, None, 0.33, 1.0, None, 1.0, 0.75, 0.62, 1.0],
        'numeric_experts': [1, 5, 5, 8, 0, 2, 18, 19, 9, 3, 3, 32, 21, 45, 65, 155],
        'both_experts': [0, 0, 1, 4, 0, 0, 3, 2, 0, 3, 1, 0, 4, 8, 8, 26],
        'verbal_p_enter': [0.0, 0.33, 0.0, 0.11, None, None, 0.23, 0.28, 0.5, 0.57, 1.0, 0.74, 0.65, 0.74, 0.81, 0.81],
        'verbal_experts': [1, 3, 3, 9, 0, 0, 31, 32, 12, 7, 1, 34, 20, 31, 78, 143],
        'num_only_p_enter': [None, None, 0.0, 0.67, None, None, 0.33, 0.0, 1.0, 1.0, 0.5, 1.0, 1.0, 0.83, 0.8, 1.0],
        'num_only_experts': [0, 0, 1, 3, 0, 0, 3, 3, 2, 1, 2, 5, 2, 18, 5, 14]},

    'round 3': {
        'numeric_p_enter': [0.0, 0.5, 0.0, 0.15, None, 0.0, 0.2, 0.18, 0.14, 0.75, 1.0, 0.83, 0.54, 0.87, 0.88, 0.89],
        'both_p_enter': [None, None, None, None, 0.0, None, 0.14, 0.5, None, 0.0, None, 0.57, 0.75, 0.75, 0.62, 0.88],
        'numeric_experts': [3, 4, 1, 13, 0, 1, 15, 11, 7, 4, 3, 18, 13, 45, 57, 196],
        'both_experts': [0, 0, 0, 0, 1, 0, 7, 2, 0, 1, 0, 7, 4, 12, 8, 17],
        'verbal_p_enter': [0.0, 0.0, None, 0.0, None, 0.2, 0.11, 0.21, 0.67, 0.43, None, 0.86, 0.78, 0.82, 0.8, 0.88],
        'verbal_experts': [5, 1, 0, 5, 0, 5, 9, 14, 6, 7, 0, 22, 18, 40, 61, 207],
        'num_only_p_enter': [None, 1.0, None, None, None, None, 0.0, 0.29, 0.0, 0.4, 1.0, 0.71, 1.0, 0.8, 0.64, 0.8],
        'num_only_experts': [0, 1, 0, 0, 0, 0, 2, 7, 1, 5, 1, 7, 4, 5, 11, 15]},

    'round 4': {
        'numeric_p_enter': [0.0, 0.0, 0.5, 0.25, 0.0, 1.0, 0.41, 0.4, 0.67, 0.67, 1.0, 0.62, 0.78, 0.81, 0.85, 0.9],
        'both_p_enter': [None, None, None, 0.0, None, None, 0.5, 0.0, 0.25, None, None, 0.0, 1.0, 0.78, 0.7, 0.96],
        'numeric_experts': [1, 6, 2, 4, 2, 1, 17, 10, 6, 6, 5, 26, 32, 47, 67, 158],
        'both_experts': [0, 0, 0, 3, 0, 0, 4, 2, 4, 0, 0, 2, 1, 9, 10, 24],
        'verbal_p_enter': [0.0, 0.0, 0.0, 0.0, 0.5, None, 0.09, 0.27, 0.43, 1.0, 0.0, 0.6, 0.85, 0.78, 0.78, 0.85],
        'verbal_experts': [2, 3, 2, 5, 2, 0, 22, 15, 7, 2, 2, 15, 13, 32, 79, 202],
        'num_only_p_enter': [None, 0.5, 0.33, 0.0, None, None, 0.5, 0.0, None, 0.5, 1.0, 0.5, 0.5, 1.0, 0.78, 1.0],
        'num_only_experts': [0, 2, 3, 3, 0, 0, 2, 3, 0, 4, 1, 2, 6, 6, 18, 8]},

    'round 5': {
        'numeric_p_enter': [0.25, 0.17, None, 0.0, 0.0, None, 0.25, 0.27, 0.5, 0.5, 1.0, 0.76, 0.7, 0.86, 0.84, 0.9],
        'both_p_enter': [0.0, 0.0, 0.0, 0.0, None, None, 0.0, None, 0.0, 0.0, None, 1.0, 0.67, 0.8, 0.67, 0.81],
        'numeric_experts': [4, 6, 0, 5, 3, 0, 20, 15, 6, 10, 1, 34, 23, 35, 76, 152],
        'both_experts': [1, 2, 1, 2, 0, 0, 1, 0, 2, 1, 0, 4, 3, 5, 12, 26],
        'verbal_p_enter': [None, 0.11, 0.0, 0.4, None, 0.0, 0.31, 0.21, 0.75, 0.83, 0.0, 0.62, 0.89, 0.85, 0.77, 0.86],
        'verbal_experts': [0, 9, 1, 5, 0, 1, 16, 19, 4, 6, 3, 24, 9, 53, 70, 180],
        'num_only_p_enter': [None, 0.0, None, 0.0, None, 0.0, 1.0, 0.67, 0.5, 0.0, 1.0, 1.0, 1.0, 1.0, 0.88, 0.85],
        'num_only_experts': [0, 3, 0, 2, 0, 1, 1, 3, 2, 1, 2, 5, 3, 7, 8, 20]},

    'round 6': {
        'numeric_p_enter': [0.5, 0.14, 0.0, 0.25, None, None, 0.35, 0.45, 0.71, 0.5, 0.67, 0.7, 0.6, 0.74, 0.85, 0.86],
        'both_p_enter': [0.0, None, None, None, None, None, 0.33, 0.33, 0.67, 1.0, None, 0.0, 1.0, 0.5, 0.85, 0.9],
        'numeric_experts': [4, 7, 1, 4, 0, 0, 31, 22, 7, 4, 3, 27, 15, 38, 71, 156],
        'both_experts': [1, 0, 0, 0, 0, 0, 3, 3, 3, 1, 0, 1, 4, 2, 13, 29],
        'verbal_p_enter': [0.0, 0.2, None, 0.0, 0.0, 0.0, 0.67, 0.11, 0.62, 0.86, 0.8, 0.45, 0.62, 0.79, 0.68, 0.81],
        'verbal_experts': [1, 5, 0, 4, 2, 1, 9, 9, 8, 7, 5, 33, 13, 34, 80, 193],
        'num_only_p_enter': [0.0, None, 0.0, None, None, None, None, 0.0, 0.0, 0.67, 0.0, 0.5, 0.67, 0.83, 0.91, 0.89],
        'num_only_experts': [1, 0, 1, 0, 0, 0, 0, 6, 1, 3, 1, 6, 3, 6, 11, 19]},

    'round 7': {
        'numeric_p_enter': [0.0, 0.0, 0.0, 0.0, 0.0, 1.0, 0.27, 0.36, 0.33, 0.0, 1.0, 0.65, 0.94, 0.84, 0.83, 0.92],
        'both_p_enter': [None, None, None, 0.0, None, None, 0.5, 0.0, 1.0, 0.0, None, 1.0, 0.5, 1.0, 1.0, 0.93],
        'numeric_experts': [2, 6, 1, 2, 1, 1, 11, 11, 6, 6, 1, 31, 18, 38, 75, 179],
        'both_experts': [0, 0, 0, 1, 0, 0, 4, 1, 1, 1, 0, 1, 2, 5, 14, 28],
        'verbal_p_enter': [None, 0.0, 0.0, 0.0, 0.0, 0.5, 0.33, 0.19, 0.67, 0.6, 0.0, 0.52, 0.64, 0.91, 0.75, 0.86],
        'verbal_experts': [0, 4, 1, 4, 1, 2, 9, 16, 3, 5, 2, 21, 14, 47, 73, 200],
        'num_only_p_enter': [None, 0.0, 0.0, None, 0.0, None, 0.0, 0.33, 0.0, 1.0, 0.5, 0.8, 0.83, 0.92, 0.9, 0.85],
        'num_only_experts': [0, 1, 1, 0, 1, 0, 1, 3, 1, 1, 4, 5, 6, 12, 10, 13]},

    'round 8': {
        'numeric_p_enter': [None, 0.0, 0.0, 0.29, None, 0.5, 0.25, 0.25, 0.5, 0.69, 0.8, 0.6, 0.58, 0.82, 0.66, 0.91],
        'both_p_enter': [0.0, 0.0, None, 0.0, None, None, 0.0, 0.0, None, 0.0, None, 1.0, 1.0, 1.0, 0.8, 0.88],
        'numeric_experts': [0, 7, 2, 7, 0, 2, 16, 16, 4, 13, 5, 15, 12, 40, 56, 192],
        'both_experts': [1, 1, 0, 2, 0, 0, 6, 1, 0, 1, 0, 1, 4, 12, 5, 25],
        'verbal_p_enter': [1.0, 0.0, 0.0, 0.0, None, 0.2, 0.15, 0.15, 0.56, 0.8, 0.5, 0.64, 0.62, 0.69, 0.76, 0.82],
        'verbal_experts': [1, 1, 1, 7, 0, 5, 26, 13, 9, 5, 2, 22, 16, 45, 58, 191],
        'num_only_p_enter': [None, None, None, 1.0, None, 0.0, None, 0.5, 0.75, 1.0, None, 0.6, 0.83, 1.0, 1.0, 0.87],
        'num_only_experts': [0, 0, 0, 1, 0, 1, 0, 2, 4, 1, 0, 5, 6, 6, 18, 15]},

    'round 9': {
        'numeric_p_enter': [1.0, 0.0, 0.0, 0.17, None, 1.0, 0.21, 0.38, 0.5, 0.17, 0.67, 0.69, 0.82, 0.82, 0.9, 0.88],
        'both_p_enter': [None, None, None, None, None, None, 0.0, 0.0, 1.0, 0.0, 0.0, None, 0.5, 1.0, 1.0, 0.86],
        'numeric_experts': [1, 2, 1, 6, 0, 1, 14, 13, 8, 6, 3, 26, 17, 40, 52, 196],
        'both_experts': [0, 0, 0, 0, 0, 0, 1, 3, 2, 1, 1, 0, 4, 7, 11, 28],
        'verbal_p_enter': [0.0, 0.0, 0.0, 0.0, 0.0, 0.5, 0.08, 0.0, 0.33, 0.67, 0.2, 0.71, 0.65, 0.7, 0.79, 0.84],
        'verbal_experts': [1, 1, 2, 3, 1, 2, 24, 13, 3, 3, 5, 24, 23, 53, 61, 184],
        'num_only_p_enter': [None, 1.0, None, None, None, None, 0.0, 0.33, 0.0, 0.0, 0.2, 0.86, 0.67, 0.75, 0.69, 0.92],
        'num_only_experts': [0, 1, 0, 0, 0, 0, 1, 3, 2, 1, 5, 7, 3, 8, 16, 12]},

    'round 10': {
        'numeric_p_enter': [0.33, 0.0, 0.5, 0.38, 0.0, 0.0, 0.25, 0.43, 0.44, 0.29, 0.4, 0.67, 0.62, 0.84, 0.79, 0.89],
        'both_p_enter': [None, 0.0, None, None, None, None, 0.25, 0.0, None, None, None, 0.6, 1.0, 1.0, 0.85, 0.85],
        'numeric_experts': [3, 7, 2, 8, 1, 2, 12, 28, 9, 7, 5, 33, 8, 56, 67, 137],
        'both_experts': [0, 1, 0, 0, 0, 0, 4, 4, 0, 0, 0, 5, 1, 6, 13, 26],
        'verbal_p_enter': [0.0, 0.0, 1.0, 0.0, 0.0, 0.0, 0.17, 0.21, 0.5, 0.43, 0.5, 0.73, 0.77, 0.86, 0.65, 0.84],
        'verbal_experts': [1, 3, 1, 2, 1, 2, 18, 28, 12, 7, 2, 22, 13, 43, 68, 182],
        'num_only_p_enter': [0.0, None, None, None, None, None, None, 0.6, 0.0, 0.2, 0.0, 0.2, 0.75, 0.75, 0.87, 0.94],
        'num_only_experts': [1, 0, 0, 0, 0, 0, 0, 5, 1, 5, 1, 5, 4, 4, 15, 17]},
}


honesty_dict = {'numeric': [5.21, 8.45, 8.87, 9.13, 9.33, 9.59, 9.58, 9.59, 9.8, 9.86],
                'verbal': [5.47, 8.56, 9.04, 9.24, 9.4, 9.6, 9.6, 9.66, 9.82, 9.87],
                'num_only': [5.02, 8.16, 8.45, 8.89, 8.82, 8.95, 9.59, 9.38, 9.65, 9.75],
                'both': [5.24, 8.58, 8.89, 9.24, 9.44, 9.48, 9.29, 9.68, 9.79, 9.85]}

# laying_dict = {
#     'numeric': [0.48692153, 0.70301703, 0.66246221, 0.57085051, 0.64515171, 0.75223023, 0.59929727, 0.49672462, 0.55856256, 0.38331854],
#     'verbal': [0.61221578, 0.74679636, 0.74139887, 0.62607457, 0.68487395, 0.76253376, 0.62032926, 0.58212297, 0.61210571, 0.43734015],
#     'num_only': [0.39762871,  0.58961698,  0.46641557,  0.45478834,  0.37494395,  0.37277986,0.61144867,  0.22996443,  0.23360354, -0.09064112],
#     'both': [0.50156495, 0.75656168, 0.66898148, 0.62479475, 0.7010582,  0.68862275, 0.33176101, 0.60493827, 0.55072464, 0.36231884]
#
# }


def clean_data(data: pd.DataFrame) -> pd.DataFrame:
    data = data.loc[(data.status == 'play') & (data.player_id_in_group == 1)]
    data['dm_expected_payoff'] = np.where(data.group_sender_payoff == 1, data.group_average_score - 8, 0)
    data = data[['group_sender_payoff',	'group_receiver_payoff', 'pair_id', 'group_lottery_result',
                 'group_average_score', 'group_sender_answer_scores', 'dm_expected_payoff', 'subsession_round_number',
                 'group_score_6', 'avg_most_close_score', 'previous_round_lottery_result', 'previous_round_decision']]  # expert_strategy
    data['honesty'] = data['group_sender_answer_scores'] - data['group_average_score']
    data['expert_answer_above_8'] = np.where(data.group_sender_answer_scores > 8, 1, 0)
    data['best_reply'] = np.where((data['expert_answer_above_8'] == 1) & (data.group_sender_payoff == 1), 1,
                                  (np.where((data['expert_answer_above_8'] == 0) &
                                            (data.group_sender_payoff == 0), 1, 0)))
    data['first_half'] = np.where(data.subsession_round_number < 6, 1, 0)
    data['laying'] = data.apply(lambda x: (x['group_sender_answer_scores'] - x[column_to_define_exaggerate]) /
                                          (x['group_score_6'] - x[column_to_define_exaggerate]), axis=1)
    data['expert_want_to_persuade'] = np.where(data.group_sender_answer_scores > data.group_average_score, 1,
                                               np.where(data['expert_answer_above_8'] == 1, 1, 0))
    data['expected_outcome_taking_hotel'] = data.group_average_score - 8
    data['previous_round_dm_payoff'] = data.previous_round_decision * data.previous_round_lottery_result

    return data


def significant_tests(data_1: pd.DataFrame, data_2: pd.DataFrame, criterion: str):
    statistic = scipy.stats.f_oneway(data_1, data_2)
    print(criterion)
    print(f'Groups criterion vars: {np.var(data_1), np.var(data_2)}')
    print(f'Groups criterion means: {np.mean(data_1), np.mean(data_2)}')
    print(f'Groups size: {data_1.shape}, {data_2.shape}')
    kruskal = scipy.stats.kruskal(data_1, data_2)
    ttest = scipy.stats.ttest_ind(data_1, data_2)
    print(f'ANOVA test: {statistic},\nKruskal test: {kruskal}\nT_test: {ttest}\n')

    return


def trust_graphs(study: int, data_1_p_enter_list_all_rounds: list=None, data_2_p_enter_list_all_rounds: list = None):
    """

    :param study:
    :param data_1_p_enter_list_all_rounds: [average_p_enter_est<8, average_p_enter_est>8] for data 1
    :param data_2_p_enter_list_all_rounds: [average_p_enter_est<8, average_p_enter_est>8] for data 2
    :return:
    """
    condition_1 = conditions_per_study[study][0]
    condition_2 = conditions_per_study[study][1]
    index = ['Half 1\nEst < 8', 'Half 1\nEst > 8', 'Half 2\nEst < 8', 'Half 2\nEst > 8']
    data_dict = {condition_names_per_study[study][0]: list(), condition_names_per_study[study][1]: list()}
    x = [2.5, 3.3, 3.8, 4.2, 5, 5.4, 5.8, 6.3, 7.1, 7.5, 7.9, 8.3, 8.8, 9.2, 9.6, 10]

    for rng, in_title in [[range(1, 6), 'First 5'], [range(6, 11), 'Last'], [range(1, 11), 'All']]:
        fig100, ax100 = plt.subplots()
        data_1_p_enter_list = list()
        data_2_p_enter_list = list()
        data_1_experts_list = list()
        data_2_experts_list = list()

        for idx in range(len(x)):
            values = [rounds_dict[f'round {j}'][f'{condition_1}_p_enter'][idx] for j in rng]
            values = [x for x in values if x is not None]
            data_1_p_enter_list.append(round(np.average(values), 2))
            data_1_experts_list.append(sum([rounds_dict[f'round {j}'][f'{condition_1}_experts'][idx] for j in rng]))

            values = [rounds_dict[f'round {z}'][f'{condition_2}_p_enter'][idx] for z in rng]
            values = [x for x in values if x is not None]
            data_2_p_enter_list.append(round(np.average(values), 2))
            data_2_experts_list.append(sum([rounds_dict[f'round {j}'][f'{condition_2}_experts'][idx] for j in rng]))

        ax100.plot(x, data_1_p_enter_list, color=colors[condition_1], label=condition_names_per_study[study][0],
                   marker=markers[condition_1], linestyle='-')
        ax100.plot(x, data_2_p_enter_list, color=colors[condition_2], label=condition_names_per_study[study][1],
                   marker=markers[condition_2], linestyle='-')

        # plt.title(f"P(DM chose hotel) as a function of the experts\nnumerical estimate by Condition in {in_title}"
        #           f" rounds for study {study}")
        plt.xlabel('Experts Numerical Estimate', fontsize=15)
        plt.ylabel('P(DM chose hotel)', fontsize=15)
        ax100.legend(loc='upper left', shadow=True, fontsize=8)
        plt.xticks(x)
        # Add a table at the bottom of the axes
        the_table = ax100.table(cellText=[x, data_1_experts_list, data_2_experts_list],
                                rowLabels=['Experts Numerical Estimate', condition_names_per_study[study][0],
                                           condition_names_per_study[study][1]],
                                bbox=(0, -0.5, 1, 0.3))
        the_table.auto_set_font_size(False)
        the_table.set_fontsize(10)
        # plt.yticks(range(4, 11))
        # plt.show()
        fig100.savefig(os.path.join(
            graph_directory, f'P_enter_as_a_function_of_the_experts_numerical_estimate_by_Condition_in_{in_title}'
                             f'_rounds_for_study_{study}.png'), bbox_inches='tight')

        fig1000, ax1000 = plt.subplots()
        combine_dict = {
            'est<8': {f'{condition_1}_p_enter_list': [], f'{condition_2}_p_enter_list': [],
                      f'{condition_1}_experts_list': [], f'{condition_2}_experts_list': []},
            'est>8': {f'{condition_1}_p_enter_list': [], f'{condition_2}_p_enter_list': [],
                      f'{condition_1}_experts_list': [], f'{condition_2}_experts_list': []}
        }
        # split per est < 8:
        for idx, est in enumerate(x):
            if est < 8:  # for est<8 use the 1-data_1_p_enter_list --> the probability to reject
                if not np.isnan(data_1_p_enter_list[idx]):
                    combine_dict['est<8'][f'{condition_1}_p_enter_list'].append(1 - data_1_p_enter_list[idx])
                if not np.isnan(data_2_p_enter_list[idx]):
                    combine_dict['est<8'][f'{condition_2}_p_enter_list'].append(1 - data_2_p_enter_list[idx])
                combine_dict['est<8'][f'{condition_1}_experts_list'].append(data_1_experts_list[idx])
                combine_dict['est<8'][f'{condition_2}_experts_list'].append(data_2_experts_list[idx])
            else:
                if not np.isnan(data_1_p_enter_list[idx]):
                    combine_dict['est>8'][f'{condition_1}_p_enter_list'].append(data_1_p_enter_list[idx])
                if not np.isnan(data_2_p_enter_list[idx]):
                    combine_dict['est>8'][f'{condition_2}_p_enter_list'].append(data_2_p_enter_list[idx])
                combine_dict['est>8'][f'{condition_1}_experts_list'].append(data_1_experts_list[idx])
                combine_dict['est>8'][f'{condition_2}_experts_list'].append(data_2_experts_list[idx])

        data_1_p_enter_list = [round(np.average(combine_dict['est<8'][f'{condition_1}_p_enter_list']), 2),
                               round(np.average(combine_dict['est>8'][f'{condition_1}_p_enter_list']), 2)]
        data_2_p_enter_list = [round(np.average(combine_dict['est<8'][f'{condition_2}_p_enter_list']), 2),
                               round(np.average(combine_dict['est>8'][f'{condition_2}_p_enter_list']), 2)]
        data_1_experts_list = [np.sum(combine_dict['est<8'][f'{condition_1}_experts_list']),
                               np.sum(combine_dict['est>8'][f'{condition_1}_experts_list'])]
        data_2_experts_list = [np.sum(combine_dict['est<8'][f'{condition_2}_experts_list']),
                               np.sum(combine_dict['est>8'][f'{condition_2}_experts_list'])]

        if in_title == 'All':
            data_1_p_enter_list = data_1_p_enter_list_all_rounds
            data_2_p_enter_list = data_2_p_enter_list_all_rounds
        else:
            data_dict[condition_names_per_study[study][0]].extend(data_1_p_enter_list)
            data_dict[condition_names_per_study[study][1]].extend(data_2_p_enter_list)

        ax1000.plot(['est<8', 'est>8'], data_1_p_enter_list, color=colors[condition_1],
                    label=condition_names_per_study[study][0], marker=markers[condition_1], linestyle='-')
        ax1000.plot(['est<8', 'est>8'], data_2_p_enter_list, color=colors[condition_2],
                    label=condition_names_per_study[study][1], marker=markers[condition_2], linestyle='-')

        # plt.title(f"P(DM chose hotel) as a function of the experts\nnumerical estimate by Condition in "
        #           f"{in_title} rounds for study {study}")
        plt.xlabel('Experts Numerical Estimate', fontsize=15)
        plt.ylabel('P(DM chose hotel)', fontsize=15)
        ax1000.legend(loc='upper left', shadow=True, fontsize=8)
        # plt.xticks(['est<8', 'est>8'])
        # Add a table at the bottom of the axes
        data_1_experts_list = [(data_1_experts_list[idx], data_1_p_enter_list[idx]) for idx in
                               range(len(data_1_p_enter_list))]
        data_2_experts_list = [(data_2_experts_list[idx], data_2_p_enter_list[idx]) for idx in
                               range(len(data_2_p_enter_list))]
        the_table = ax1000.table(
            cellText=[['est<8', 'est>8'], data_1_experts_list, data_2_experts_list],
            rowLabels=['Experts Numerical Estimate', condition_names_per_study[study][0],
                       condition_names_per_study[study][1]],
            bbox=(0, -0.5, 1, 0.3))
        the_table.auto_set_font_size(False)
        the_table.set_fontsize(10)
        plt.yticks(np.arange(0.1, 1, 0.1))
        # plt.show()
        fig1000.savefig(
            os.path.join(graph_directory, f'P_enter_as_a_function_of_the_experts_numerical_estimate_by_Condition_in_'
                                          f'{in_title}_rounds_est_8__for_study_{study}.png'), bbox_inches='tight')

    # plt.figure(figsize=(10, 5))
    data_df = pd.DataFrame.from_dict(data_dict)
    data_df.index = index
    data_df = data_df.reindex(['Half 1\nEst < 8', 'Half 2\nEst < 8', 'Half 1\nEst > 8', 'Half 2\nEst > 8'])
    ax2 = data_df.plot(kind="bar", stacked=False, rot=0,
                       color=[colors[condition_1], colors[condition_2]])
    # plt.title("The Decision Makers' Average Expected Payoff Throughout the Experiment")
    # plt.xlabel('Round Number')
    plt.ylabel('Average Best Reply Rate')
    # rects = ax2.patches
    # autolabel(rects, ax2, rotation='horizontal', max_height=data_df.max(), convert_to_int=False)
    ax2.legend(loc='upper left', shadow=True)
    # plt.show()
    fig_to_save = ax2.get_figure()
    fig_to_save.savefig(
        os.path.join(graph_directory,
                     f'trust_rates_(below_and_above_estimation_of_8)_first_and_last_5_trials_study{study}.png'),
        bbox_inches='tight')


def honesty_graph(study: int):
    """The Communication Type Effect on the Experts Cheating Level"""
    fig1, ax1 = plt.subplots()
    ax1.axis([4, 10, 4, 10])
    x = [4.17, 6.66, 7.44, 7.97, 8.11, 8.33, 8.94, 9.19, 9.54, 9.77]

    ax1.plot(x, honesty_dict[conditions_per_study[study][0]], color=colors[conditions_per_study[study][0]],
             label=condition_names_per_study[study][0], marker=markers[conditions_per_study[study][0]], linestyle='-')
    ax1.plot(x, honesty_dict[conditions_per_study[study][1]], color=colors[conditions_per_study[study][1]],
             label=condition_names_per_study[study][1], marker=markers[conditions_per_study[study][1]], linestyle='-')
    ax1.plot(x, x, color='darkviolet', marker='.', linestyle='-', label='Truth Telling')

    # plt.title(f"The Selected Score as a Function of the Hotels' Average Score\nby Condition for study {study}")
    plt.xlabel('Hotel Average Score', fontsize=15)
    plt.ylabel('Expert Average Signal', fontsize=15)
    ax1.legend(loc='upper left', shadow=True, fontsize=8)
    plt.xticks(range(4, 11))
    plt.yticks(range(4, 11))
    # plt.show()
    fig1.savefig(os.path.join(graph_directory,
                              f'The_Communication_Type_Effect_on_the_Experts_Cheating_Level_study_{study}.png'),
                 bbox_inches='tight')


def both_exp_laying_graph(role_dict: dict, ylabel: str, title: str, laying_dict: dict):
    fig1, (ax1, ax2) = plt.subplots(1, 2, figsize=(12, 5))
    x = [4.17, 6.66, 7.44, 7.97, 8.11, 8.33, 8.94, 9.19, 9.54, 9.77]

    ax1.plot(x, laying_dict[conditions_per_study[1][0]], color=colors[conditions_per_study[1][0]],
             label=condition_names_per_study[1][0], marker=markers[conditions_per_study[1][0]])
    ax1.plot(x, laying_dict[conditions_per_study[1][1]], color=colors[conditions_per_study[1][1]],
             label=condition_names_per_study[1][1], marker=markers[conditions_per_study[1][1]])
    ax1.plot(x, laying_dict[conditions_per_study[2][0]], color=colors[conditions_per_study[2][0]],
             label=condition_names_per_study[2][0], marker=markers[conditions_per_study[2][0]])
    ax1.plot(x, laying_dict[conditions_per_study[2][1]], color=colors[conditions_per_study[2][1]],
             label=condition_names_per_study[2][1], marker=markers[conditions_per_study[2][1]])

    ax1.set_title(f"(a) Experts Dishonesty as a function of the Hotel's average score")
    ax1.set(xlabel='Hotel Average Score: Decision-Maker Expected Payoff', ylabel='Expert Dishonesty Measure')
    ax1.legend(loc='lower left', shadow=True, fontsize=8)

    index = list(range(1, 11))
    ax2.plot(index, role_dict[conditions_per_study[1][0]], color=colors[conditions_per_study[1][0]],
             label=condition_names_per_study[1][0], marker=markers[conditions_per_study[1][0]], linestyle='-')
    ax2.plot(index, role_dict[conditions_per_study[1][1]], color=colors[conditions_per_study[1][1]],
             label=condition_names_per_study[1][1], marker=markers[conditions_per_study[1][1]], linestyle='-')

    ax2.plot(index, role_dict[conditions_per_study[2][0]], color=colors[conditions_per_study[2][0]],
             label=condition_names_per_study[2][0], marker=markers[conditions_per_study[2][0]], linestyle='-')
    ax2.plot(index, role_dict[conditions_per_study[2][1]], color=colors[conditions_per_study[2][1]],
             label=condition_names_per_study[2][1], marker=markers[conditions_per_study[2][1]], linestyle='-')

    # plt.title(title)
    ax2.set_title(f"(b) {title}")
    ax2.set(xlabel='Trial Number', ylabel=ylabel)
    ax2.legend(loc='upper right', shadow=True, fontsize=8)
    plt.xticks(index)
    # plt.show()
    fig1.savefig(os.path.join(graph_directory, f'{title}.png'), bbox_inches='tight')

    plt.xticks(range(4, 11))
    # plt.show()
    fig1.savefig(os.path.join(graph_directory, f'Laying_graph_both_exps.png'), bbox_inches='tight')


def payoff_graph(study: int, role_dict: dict, ylabel: str, title: str):
    fig1, ax1 = plt.subplots()
    index = list(range(1, 11))

    ax1.plot(index, role_dict[conditions_per_study[study][0]], color=colors[conditions_per_study[study][0]],
             label=condition_names_per_study[study][0], marker=markers[conditions_per_study[study][0]], linestyle='-')
    ax1.plot(index, role_dict[conditions_per_study[study][1]], color=colors[conditions_per_study[study][1]],
             label=condition_names_per_study[study][1], marker=markers[conditions_per_study[study][1]], linestyle='-')

    # plt.title(title)
    plt.xlabel('Trial Number', fontsize=10)
    plt.ylabel(ylabel, fontsize=10)
    if ylabel == 'Average acceptance rate':
        ax1.legend(loc='upper right', shadow=True, fontsize=8)
        plt.yticks(np.arange(0.55, 1.05, 0.05))
    else:
        plt.yticks(np.arange(0.0, 0.65, 0.05))
        if study == 1:
            ax1.legend(loc='upper right', shadow=True, fontsize=8)
        else:
            ax1.legend(loc='upper left', shadow=True, fontsize=8)

    plt.xticks(index)
    # plt.show()
    fig1.savefig(os.path.join(graph_directory, f'{title}.png'), bbox_inches='tight')


def both_studies_graphs(role_dict: dict, ylabel: str, title: str, expert_payoff: bool, laying_dict: dict=None,
                        implied_score_5_8: bool=False, laying_per_trial: bool=False,
                        equilibrium_data_dict: defaultdict(dict)=None):
    fig1, axes = plt.subplots(1, 2, figsize=(12, 5), gridspec_kw={'width_ratios': [1, 1]})
    index = list(range(1, 11))

    for study in [1, 2]:
        axes[study - 1].plot(index, role_dict[conditions_per_study[study][0]],
                             color=colors[conditions_per_study[study][0]],
                             label=condition_names_per_study[study][0],
                             marker=markers[conditions_per_study[study][0]], linestyle='-')
        axes[study - 1].plot(index, role_dict[conditions_per_study[study][1]],
                             color=colors[conditions_per_study[study][1]],
                             label=condition_names_per_study[study][1],
                             marker=markers[conditions_per_study[study][1]], linestyle='-')
        axes[study - 1].set_title(f'Experiment {study}', fontsize=15, )
        axes[study - 1].set_xticks(index)
        axes[study - 1].set_xlabel('Trial Number', fontsize=12, )

        if study == 1:
            axes[study - 1].set_ylabel(ylabel=ylabel, fontsize=12, )

        if expert_payoff:
            axes[study - 1].legend(loc='upper right', shadow=True, fontsize=8)
            if implied_score_5_8:
                axes[study - 1].set_yticks(np.arange(-0.05, 0.96, 0.1))
            else:
                axes[study - 1].set_yticks(np.arange(0.6, 1.05, 0.05))
        else:
            axes[study - 1].set_yticks(np.arange(-0.1, 0.7, 0.05))
            if study == 1:
                axes[study - 1].legend(loc='upper right', shadow=True, fontsize=8)
            else:
                axes[study - 1].legend(loc='upper left', shadow=True, fontsize=8)

    # plt.show()
    fig1.savefig(os.path.join(graph_directory, f'{title}_2_exps.png'), bbox_inches='tight')

    # lying graph
    if laying_dict is not None:
        fig1, axes = plt.subplots(1, 2, figsize=(12, 5), gridspec_kw={'width_ratios': [1, 1]})
        if laying_per_trial:
            x = list(range(1, 11))
            x_lable = 'Trial Number'
            y_ticks = np.arange(0.2, 0.9, 0.1)
            x_ticks = range(1, 11)
        else:
            x = [4.17, 6.66, 7.44, 7.97, 8.11, 8.33, 8.94, 9.19, 9.54, 9.77]
            x_lable = "Hotel's Expected Value"
            y_ticks = np.arange(-0.2, 0.9, 0.1)
            x_ticks = range(4, 11)

        for study in [1, 2]:
            axes[study - 1].plot(x, laying_dict[conditions_per_study[study][0]],
                                 color=colors[conditions_per_study[study][0]],
                                 label=condition_names_per_study[study][0],
                                 marker=markers[conditions_per_study[study][0]])
            axes[study - 1].plot(x, laying_dict[conditions_per_study[study][1]],
                                 color=colors[conditions_per_study[study][1]],
                                 label=condition_names_per_study[study][1],
                                 marker=markers[conditions_per_study[study][1]])
            axes[study - 1].legend(loc='upper left', shadow=True, fontsize=8)
            axes[study - 1].set_title(f'Experiment {study}', fontsize=15, )
            axes[study - 1].set_xticks(x_ticks)
            axes[study - 1].set_yticks(y_ticks)
            axes[study - 1].set_xlabel(x_lable, fontsize=12, )

            if study == 1:
                axes[study - 1].set_ylabel(ylabel='Exaggeration', fontsize=12, )

        # plt.title(f"The Selected Score as a Function of the Hotels' Average Score\nby Condition for study {study}")
        # plt.show()
        fig1.savefig(os.path.join(graph_directory, f'Laying_graph_2_exps_laying_per_{x_lable}.png'), bbox_inches='tight')

        # equilibrium graphs
        if equilibrium_data_dict is not None:
            x = list(range(1, 11))
            x_lable = 'Trial Number'
            x_ticks = range(1, 11)
            for y_lable, data_dict in equilibrium_data_dict.items():
                fig1, axes = plt.subplots(1, 2, figsize=(12, 5), gridspec_kw={'width_ratios': [1, 1]})
                for study in [1, 2]:
                    axes[study - 1].plot(x, data_dict[conditions_per_study[study][0]],
                                         color=colors[conditions_per_study[study][0]],
                                         label=condition_names_per_study[study][0],
                                         marker=markers[conditions_per_study[study][0]])
                    axes[study - 1].plot(x, data_dict[conditions_per_study[study][1]],
                                         color=colors[conditions_per_study[study][1]],
                                         label=condition_names_per_study[study][1],
                                         marker=markers[conditions_per_study[study][1]])
                    axes[study - 1].legend(loc='lower left', shadow=True, fontsize=8)
                    axes[study - 1].set_title(f'Experiment {study}', fontsize=15, )
                    axes[study - 1].set_xticks(x_ticks)
                    y_ticks = np.arange(data_dict['min']-0.1, data_dict['max']+0.15, 0.1)
                    axes[study - 1].set_yticks(y_ticks)
                    axes[study - 1].set_xlabel(x_lable, fontsize=12, )

                    if study == 1:
                        axes[study - 1].set_ylabel(ylabel=y_lable, fontsize=12, )
                fig1.savefig(os.path.join(graph_directory, f'equilibrium_graph_2_exp_per_{y_lable}.png'),
                             bbox_inches='tight')

    # difference between experts payoff per trial
    # fig1, axes = plt.subplots(1, 2, figsize=(12, 5), gridspec_kw={'width_ratios': [1, 1]})
    #
    # if expert_payoff:
    #     for study in [1, 2]:
    #         study_diff = list()
    #         for round_num in range(1, 11):
    #             study_diff.append(role_dict[conditions_per_study[study][0]][round_num-1]/
    #                               role_dict[conditions_per_study[study][1]][round_num-1])
    #         x = list(range(1, 11))
    #         axes[study - 1].plot(x, study_diff, color='black', marker='.',
    #                              label=f'Fraction in {condition_names_per_study[study][0]}-'
    #                                    f'Fraction in {condition_names_per_study[study][1]}')
    #         axes[study - 1].set_title(f'Experiment {study}', fontsize=15)
    #         axes[study - 1].set_xlabel('Trial Number', fontsize=15)
    #         if study == 1:
    #             axes[study - 1].set_ylabel('Difference in Fraction of Hotel Choices', fontsize=15)
    #         axes[study - 1].legend(loc='upper right', shadow=True, fontsize=8)
    #         axes[study - 1].set_xticks(x)
    #         axes[study - 1].set_yticks(np.arange(0.85, 0.05, 1.26))
    #
    #     plt.show()
    #     fig1.savefig(os.path.join(graph_directory, f'Difference_persuasion_2_axes.png'), bbox_inches='tight')


def equilibrium_data_table(df: pd.DataFrame, condition: str):
    # new table data
    mean_implied_score = pd.DataFrame(df.groupby(by='group_average_score').group_sender_answer_scores.mean())
    all = df.groupby(by='group_average_score').pair_id.count()
    hotel_rate = df.groupby(by='group_average_score').group_sender_payoff.mean()
    exaggerate = df.loc[df.laying > 0]
    exaggerate = exaggerate.groupby(by='group_average_score').pair_id.count()
    exaggerate.name = 'exaggerate_above_0'
    above_8 = df.loc[df.group_sender_answer_scores > 8]
    above_8 = above_8.groupby(by='group_average_score').pair_id.count()
    above_8.name = 'above_8'
    final_for_table = mean_implied_score.merge(all, how='left', right_index=True, left_index=True). \
        merge(hotel_rate, how='left', right_index=True, left_index=True). \
        merge(exaggerate, how='left', right_index=True, left_index=True). \
        merge(above_8, how='left', right_index=True, left_index=True)
    final_for_table['prop_above_8'] = final_for_table.above_8 / final_for_table.pair_id
    final_for_table['exaggerate_above_0'] = final_for_table.exaggerate_above_0 / final_for_table.pair_id
    final_for_table = final_for_table[['prop_above_8', 'exaggerate_above_0', 'group_sender_answer_scores',
                                       'group_sender_payoff']]
    final_for_table.columns = ['prop_above_8', 'exaggerate_above_0', 'mean_implied_score', 'hotel_rate']
    final_for_table = final_for_table.round(2)
    final_for_table.to_csv(os.path.join(graph_directory, f'{condition}_table.csv'))


class SignificanceTests:
    def __init__(self):
        """Load data"""
        self.linear_scores = defaultdict(pd.DataFrame)
        self.all_data = defaultdict(pd.DataFrame)
        self.expert_payoff_dict = dict()
        self.expert_payoff_dict_below_8 = dict()
        self.dm_expected_payoff_dict = dict()
        self.laying_dict = dict()
        self.laying_dict_trial = dict()
        self.expert_payoff_dict_persuasion = dict()
        self.equilibrium_data_dict = defaultdict(dict)
        self.equilibrium_data_dict['Mean Implied Score']['max'] = 0
        self.equilibrium_data_dict['Mean Implied Score']['min'] = 10
        self.equilibrium_data_dict['Proportion Implied Score above 8']['max'] = 0
        self.equilibrium_data_dict['Proportion Implied Score above 8']['min'] = 1
        self.equilibrium_data_dict['Hotel Acceptance Rate']['max'] = 0
        self.equilibrium_data_dict['Hotel Acceptance Rate']['min'] = 1

        for condition in conditions:
            self.linear_scores[condition] = pd.read_csv(os.path.join(analysis_directory, condition, 'linear_scores.csv'))
            df = pd.read_csv(os.path.join(data_analysis_directory, condition, 'results_payments_status.csv'))
            df = clean_data(df)

            # equilibrium_data_table(df, condition)

            implied_lower_8 = df.loc[df.group_sender_answer_scores < 8]
            mean_ev_below_8 = implied_lower_8.expected_outcome_taking_hotel.mean()
            print(f'mean EV below 8 for condition {condition} is: {mean_ev_below_8}')

            self.all_data[condition] = df
            self.laying_dict[condition] = df.groupby(by='group_average_score').laying.mean().values.tolist()
            self.laying_dict_trial[condition] = df.groupby(by='subsession_round_number').laying.mean().values.tolist()
            self.expert_payoff_dict[condition] = df.groupby(by='subsession_round_number').\
                group_sender_payoff.mean().values.tolist()
            self.dm_expected_payoff_dict[condition] = df.groupby(by='subsession_round_number').\
                dm_expected_payoff.mean().values.tolist()
            df_persuasion = df.loc[df.expert_want_to_persuade == 1]
            self.expert_payoff_dict_persuasion[condition] = df_persuasion.groupby(by='subsession_round_number').\
                group_sender_payoff.mean().values.tolist()

            # expert payoff for implied score below 8
            temp_df = df.loc[df.group_sender_answer_scores < 8]
            self.expert_payoff_dict_below_8[condition] = temp_df.groupby(by='subsession_round_number').\
                group_sender_payoff.mean().values.tolist()
            df_below_8_take_hotel = temp_df.loc[temp_df.group_sender_payoff == 1]
            number_of_below_8_take_hotel = df_below_8_take_hotel.shape[0]
            df_below_8_take_hotel_gain = df_below_8_take_hotel.loc[df_below_8_take_hotel.group_lottery_result > 8]
            # print(f'% of trials with score lower than 8 that led to a gain for condition {condition} is: '
            #       f'{(df_below_8_take_hotel_gain.shape[0] / number_of_below_8_take_hotel)*100}')

            # hotels 2,3:
            hotels_2_3 = df.loc[df.group_average_score.between(6, 7.9)]
            # mean implied score:
            key = 'Mean Implied Score'
            self.equilibrium_data_dict[key][condition] = \
                hotels_2_3.groupby(by='subsession_round_number').group_sender_answer_scores.mean().values.tolist()
            self.equilibrium_data_dict[key]['max'] = max(round(max(self.equilibrium_data_dict[key][condition]), 1),
                                                         self.equilibrium_data_dict[key]['max'])
            self.equilibrium_data_dict[key]['min'] = min(round(min(self.equilibrium_data_dict[key][condition]), 1),
                                                         self.equilibrium_data_dict[key]['min'])
            # prop above 8
            key = 'Proportion Implied Score above 8'
            self.equilibrium_data_dict[key][condition] = \
                hotels_2_3.groupby(by='subsession_round_number').expert_answer_above_8.mean().values.tolist()
            self.equilibrium_data_dict[key]['max'] = max(round(max(self.equilibrium_data_dict[key][condition]), 1),
                                                         self.equilibrium_data_dict[key]['max'])
            self.equilibrium_data_dict[key]['min'] = min(round(min(self.equilibrium_data_dict[key][condition]), 1),
                                                         self.equilibrium_data_dict[key]['min'])

            # hotel rate
            key = 'Hotel Acceptance Rate'
            self.equilibrium_data_dict[key][condition] = \
                hotels_2_3.groupby(by='subsession_round_number').group_sender_payoff.mean().values.tolist()
            self.equilibrium_data_dict[key]['max'] = max(round(max(self.equilibrium_data_dict[key][condition]), 1),
                                                         self.equilibrium_data_dict[key]['max'])
            self.equilibrium_data_dict[key]['min'] = min(round(min(self.equilibrium_data_dict[key][condition]), 1),
                                                         self.equilibrium_data_dict[key]['min'])

        return

    def dm_individual_differences(self, study):
        study_1_cond = self.all_data[conditions_per_study[study][0]]
        study_2_cond = self.all_data[conditions_per_study[study][1]]
        study_1_dm_data = study_1_cond.groupby(by='pair_id').agg({'group_sender_payoff': 'mean',
                                                                  'dm_expected_payoff': 'mean'})
        study_1_dm_data['pair_id'] = study_1_dm_data.index
        study_2_dm_data = study_2_cond.groupby(by='pair_id').agg({'group_sender_payoff': 'mean',
                                                                  'dm_expected_payoff': 'mean'})
        study_2_dm_data['pair_id'] = study_2_dm_data.index

        # map sender payoff
        bins = [-0.1, 0.2, 0.4, 0.6, 0.8, 1.0]
        names = ['<0.2', '0.2-0.4', '0.4-0.6', '0.6-0.8', '>0.8']
        study_1_dm_data['proportion of hotel'] = pd.cut(study_1_dm_data['group_sender_payoff'], bins, labels=names)
        study_2_dm_data['proportion of hotel'] = pd.cut(study_2_dm_data['group_sender_payoff'], bins, labels=names)

        # map dm expected payoff
        bins = [-np.inf, -0.2, 0.0, 0.2, 0.4, np.inf]
        names = ['<-0.2', '-0.2-0', '0-0.2', '0.2-0.4', '>0.4']
        study_1_dm_data['average expected earning over trials'] = pd.cut(study_1_dm_data['dm_expected_payoff'], bins,
                                                                         labels=names)
        study_2_dm_data['average expected earning over trials'] = pd.cut(study_2_dm_data['dm_expected_payoff'], bins,
                                                                         labels=names)

        # pivot table
        study_1_dm_data_pivot = pd.pivot_table(study_1_dm_data, values='pair_id', index=['proportion of hotel'],
                                               columns='average expected earning over trials',
                                               aggfunc=lambda x: len(x.unique()), fill_value=0)
        study_1_dm_data_pivot.to_csv(os.path.join(graph_directory,
                                                  f'dm_pivot_table_{conditions_per_study[study][0]}.csv'))
        study_2_dm_data_pivot = pd.pivot_table(study_2_dm_data, values='pair_id', index=['proportion of hotel'],
                                               columns='average expected earning over trials',
                                               aggfunc=lambda x: len(x.unique()), fill_value=0)
        study_2_dm_data_pivot.to_csv(os.path.join(graph_directory,
                                                  f'dm_pivot_table_{conditions_per_study[study][1]}.csv'))

    def computation_paper_graphs(self, corr_data_path=None):

        # previous round results
        fig, ax = plt.subplots()
        decision_data = pd.DataFrame(self.all_data['verbal'][['previous_round_lottery_result', 'group_sender_payoff',
                                                              'previous_round_decision']])
        previous_round_choose = decision_data.loc[decision_data.previous_round_decision == 1]
        previous_round_choose = pd.DataFrame(previous_round_choose.
                                             groupby(by='previous_round_lottery_result').group_sender_payoff.mean()*100)
        previous_round_choose.columns = [f"Previous choice: 'Hotel'"]
        previous_round_not_choose = decision_data.loc[decision_data.previous_round_decision == 0]
        previous_round_not_choose = pd.DataFrame(previous_round_not_choose.
                                                 groupby(by='previous_round_lottery_result').group_sender_payoff.mean()*100)
        previous_round_not_choose.columns = [f"Previous choice: 'Stay Home'"]

        previous_round_analysis = previous_round_not_choose.merge(previous_round_choose, left_index=True,
                                                                  right_index=True, how='outer')
        previous_round_analysis.plot(kind="bar", stacked=False, rot=0, color=['lightgreen', 'deepskyblue'], ax=ax)
        ax.set(xlabel='Previous Trial random score', ylabel='Hotel Choices Rate')
        plt.title('Hotel Choices Rate Per Previous Trial random score')
        bars = ax.patches
        hatches = ''.join(h * len(previous_round_analysis) for h in ' x')

        for bar, hatch in zip(bars, hatches):
            bar.set_hatch(hatch)

        ax.legend(loc='lower center', shadow=True)
        plt.savefig("computation_paper_graphs_previous_trial.png", bbox_inches='tight')

        fig, (ax1, ax2) = plt.subplots(1, 2, figsize=(15, 5), gridspec_kw={'width_ratios': [2, 3]})
        # first graph - enterance per round per gender
        decision_data = pd.DataFrame(enterence_per_round_dict, index=list(range(1, 11)))
        decision_data.plot(kind="bar", stacked=False, rot=0, color=['lightgreen', 'deepskyblue', 'violet'], ax=ax1)
        ax1.set_title("(a) Hotel Choice Rate Per Trial Number")
        ax1.set(xlabel='Trial Number', ylabel='Hotel Choice Rate')
        # rects = axes[0, 0].patches
        # autolabel(rects, axes[0, 0], rotation='horizontal', max_height=80, convert_to_int=True)
        bars = ax1.patches
        hatches = ''.join(h * len(decision_data) for h in ' xO')

        for bar, hatch in zip(bars, hatches):
            bar.set_hatch(hatch)

        ax1.legend(loc='lower center', shadow=True)

        # second graph - enterance per score
        decision_data = pd.DataFrame(enterenc_per_score_dict, index=x)
        decision_data.plot(kind="bar", stacked=False, rot=0, color=['lightgreen', 'deepskyblue', 'violet'], ax=ax2)
        ax2.set_title("(b) Hotel Choices Rate Per Reviews' Score")
        ax2.set(xlabel="Reviews' Score")
        # rects = ax2.patches
        # autolabel(rects, ax2, rotation='horizontal', max_height=80, convert_to_int=True)
        bars = ax2.patches
        hatches = ''.join(h * len(decision_data) for h in ' xO')

        for bar, hatch in zip(bars, hatches):
            bar.set_hatch(hatch)
        ax2.legend(loc='upper left', shadow=True)

        plt.savefig("computation_paper_graphs_enterance_rate_1.png", bbox_inches='tight')

        # third graph - chose-lose
        fig, (ax1, ax2) = plt.subplots(1, 2, figsize=(12, 5))
        inner_colors = ['orange', 'green', 'red', 'blue']
        decision_data = pd.DataFrame(pre_round_dict, index=list(range(2, 11)))
        for i, column in enumerate(decision_data.columns):
            ax1.plot(list(range(2, 11)), decision_data[column], linestyle='-', color=inner_colors[i], label=column)
        # decision_data.plot(kind="bar", stacked=False, rot=0, color=['orange', 'green', 'red', 'blue'], ax=axes[1, 0])
        ax1.set_title("(a) Hotel Choices Rate Per Previous Trial Result")
        ax1.set(xlabel='Trial Number', ylabel='% Decision-Makers Chose the ’Hotel’ Option')
        # rects = ax3.patches
        # autolabel(rects, ax3, rotation='horizontal', max_height=80, convert_to_int=True)
        ax1.legend(loc='upper right', shadow=True, prop={"size": 8})

        """Analyze the correlation between rounds"""
        if corr_data_path is not None:
            data = pd.read_csv(corr_data_path)
            data = data.loc[data.raisha == 0]
            data.labels = np.where(data.labels == 1, 1, 0)
            avg_enter_rate = data.groupby(by='pair_id').labels.sum()
            print(f'avg_enter_rate is: {avg_enter_rate.mean()}, median_enter_rate is {avg_enter_rate.median()}, '
                  f'std_enter_rate is {avg_enter_rate.std()}')
            rounds_list = list(range(1, 11))
            df_list = list()
            for my_round in rounds_list:
                df = data.loc[data.round_number == my_round].labels
                df.reset_index(drop=True, inplace=True)
                df_list.append(df)

            labels = pd.concat(df_list, axis=1, ignore_index=True)
            labels.columns = list(range(1, 11))
            corr = labels.corr()
            mask = np.zeros_like(corr, dtype=np.bool)
            mask[np.triu_indices_from(mask)] = True
            # plt.figure(figsize=(5, 5))
            sns.heatmap(corr, cmap='coolwarm', annot=True, mask=mask, fmt='.2f', annot_kws={"size": 8}, ax=ax2)
            ax2.set(xlabel='Trial Number', ylabel='Trial Number')
            ax2.set_title('(b) Correlation Between Decisions in Different Trials')
            corr.to_csv(os.path.join('rounds_correlation_analysis.csv'))
            plt.savefig('correlation_heat_map.png')

        # forth graph- % decision makers enters each number
        fig, ax = plt.subplots()
        decision_data = pd.DataFrame(pct_dm_per_number_of_rounds_enter_dict_test_data, index=list(range(2, 11)))
        decision_data.plot(kind="bar", stacked=False, rot=0, color=['red'], ax=ax)
        # ax.set_title("% Decision-Makers Per Total Hotel Choices")
        ax.set(xlabel='Number of Hotel Choices',
               ylabel='% Decision-Makers Chose the ’Hotel’ Option')
        ax.get_legend().remove()
        # rects = ax3.patches
        # autolabel(rects, ax3, rotation='horizontal', max_height=80, convert_to_int=True)

        plt.savefig("computation_paper_graphs_enterance_rate_2_test_data.png", bbox_inches='tight')

        # enterance rate per manual features
        enterance_rate_per_manual_features = pd.read_csv('/Users/reutapel/Documents/Documents/Technion/Msc/thesis/'
                                                         'experiment/decision_prediction/data_analysis/analysis/'
                                                         'text_exp_2_tests/verbal/% DM entered based on review '
                                                         'features for condition verbal and gender all genders for '
                                                         'graph.csv', index_col=1)
        axes = list()
        fig = plt.figure(figsize=(12, 5))
        axes.append(plt.subplot2grid((2, 6), (0, 1), colspan=2, fig=fig))
        axes.append(plt.subplot2grid((2, 6), (0, 3), colspan=2, fig=fig))
        axes.append(plt.subplot2grid(shape=(2, 6), loc=(1, 0), colspan=2, fig=fig))
        axes.append(plt.subplot2grid((2, 6), (1, 2), colspan=2, fig=fig))
        axes.append(plt.subplot2grid((2, 6), (1, 4), colspan=2, fig=fig))

        for i, high_level in enumerate(enterance_rate_per_manual_features.high_level.unique()):
            high_level_data = \
                enterance_rate_per_manual_features.loc[enterance_rate_per_manual_features.high_level == high_level]
            high_level_data.plot(kind="bar", stacked=False, rot=0, color=['forestgreen', 'crimson'], ax=axes[i],
                                 fontsize=8)
            axes[i].set_title(high_level, fontsize=8)
            axes[i].get_legend().remove()
            axes[i].set_xlabel('')

        ax.set_ylabel('% Decision-Makers',  fontdict={'size': 8})
        ax.set_xlabel("Attribute Number", fontdict={'size': 8})
        fig.text(0.5, 0.04, 'Attribute Number', ha='center')
        fig.text(0.08, 0.5, 'Hotel Choices Rate', va='center', rotation='vertical')
        fig.legend(axes,  # The line objects
                   labels=["Review doesn't have attribute", "Review has attribute"],  # The labels for each line
                   loc="upper center",  # Position of legend
                   shadow=True, prop={"size": 8})
        plt.savefig("enterance_rate_per_manual_features_train_data.png", bbox_inches='tight')

        # compare bert-domain features
        fig, ax = plt.subplots()
        results_data = pd.DataFrame(bert_domain_compare_rmse, index=models_index_rmse)
        results_data.plot(kind="bar", stacked=False, color=['forestgreen', 'crimson', 'purple'], ax=ax, alpha=0.75)
        plt.xticks(rotation=45)
        ax.set(ylabel='RMSE Score')
        bars = ax.patches
        hatches = ''.join(h * len(models_index_rmse) for h in ' +o')

        for bar, hatch in zip(bars, hatches):
            bar.set_hatch(hatch)
        ax.legend(loc='lower center', shadow=True)

        plt.savefig("bert_domain_features_compare_rmse.png", bbox_inches='tight')

        # compare bert-domain features f-beta macro
        fig, ax = plt.subplots()
        results_data = pd.DataFrame(bert_domain_compare_f_macro, index=models_index_macro)
        results_data.plot(kind="bar", stacked=False, color=['forestgreen', 'crimson', 'purple'], ax=ax, alpha=0.75)
        plt.xticks(rotation=45)
        ax.set(ylabel='Bin Macro F-score Score')
        bars = ax.patches
        hatches = ''.join(h * len(models_index_macro) for h in ' +o')

        for bar, hatch in zip(bars, hatches):
            bar.set_hatch(hatch)
        ax.legend(loc='lower center', shadow=True)
        plt.savefig("bert_domain_features_compare_f_score_macro.png", bbox_inches='tight')

        # compare bert-domain features per_trial
        fig, ax = plt.subplots()
        results_data = pd.DataFrame(bert_domain_compare_per_trial_accuracy, index=models_index_accuracy)
        results_data.plot(kind="bar", stacked=False, color=['forestgreen', 'crimson', 'purple'], ax=ax, alpha=0.75)
        plt.xticks(rotation=45)
        ax.set(ylabel='Per-Trial Accuracy')
        bars = ax.patches
        hatches = ''.join(h * len(models_index_accuracy) for h in ' +o')

        for bar, hatch in zip(bars, hatches):
            bar.set_hatch(hatch)
        ax.legend(loc='lower center', shadow=True)
        plt.savefig("bert_domain_features_compare_per_trial_accuracy.png", bbox_inches='tight')

        # per raisha comapre only RMSE
        fig, ax = plt.subplots()
        data = pd.DataFrame(raisha_results_rmse, index=list(range(10)))
        for i, column in enumerate(data.columns):
            ax.plot(list(range(10)), data[column], linestyle=linestyle_colors_models[column][0], label=column,
                    color=linestyle_colors_models[column][1])
        # ax.set_title(f"{measure} As a Function of the Raisha Size")
        ax.set(xlabel='Raisha Size', ylabel='RMSE Score')
        plt.xticks(list(range(10)))
        ax.legend(loc='upper left', shadow=True, ncol=2)

        plt.savefig("raisha_compare_RMSE.png", bbox_inches='tight')

        # per raisha comapre only Macro
        fig, ax = plt.subplots()
        data = pd.DataFrame(raisha_results_macro, index=list(range(10)))
        for i, column in enumerate(data.columns):
            ax.plot(list(range(10)), data[column], linestyle=linestyle_colors_models[column][0], label=column,
                    color=linestyle_colors_models[column][1])
        # ax.set_title(f"{measure} As a Function of the Raisha Size")
        ax.set(xlabel='Raisha Size', ylabel='Bin Macro F-score Score')
        plt.xticks(list(range(10)))
        ax.legend(loc='upper left', shadow=True, ncol=2)

        plt.savefig("raisha_compare_macro_f1.png", bbox_inches='tight')

        # per raisha comapre only per trial Accuracy
        fig, ax = plt.subplots()
        data = pd.DataFrame(raisha_results_accuracy_per_trail, index=list(range(10)))
        for i, column in enumerate(data.columns):
            ax.plot(list(range(10)), data[column], linestyle=linestyle_colors_models[column][0], label=column,
                    color=linestyle_colors_models[column][1])
        # ax.set_title(f"{measure} As a Function of the Raisha Size")
        ax.set(xlabel='Raisha Size', ylabel='Per-Trial Accuracy')
        plt.xticks(list(range(10)))
        ax.legend(loc='lower left', shadow=True)

        plt.savefig("raisha_compare_per_trial_accuracy.png", bbox_inches='tight')

        # per round comapre only per trial Accuracy
        fig, ax = plt.subplots()
        data = pd.DataFrame(round_results_accuracy_per_trail, index=list(range(1, 11)))
        for i, column in enumerate(data.columns):
            ax.plot(list(range(1, 11)), data[column], linestyle=linestyle_colors_models[column][0], label=column,
                    color=linestyle_colors_models[column][1])
        # ax.set_title(f"{measure} As a Function of the Raisha Size")
        ax.set(xlabel='Trial Number', ylabel='Per-Trial Accuracy')
        plt.xticks(list(range(1, 11)))
        ax.legend(loc='lower left', shadow=True)

        plt.savefig("round_compare_per_trial_accuracy.png", bbox_inches='tight')

        # per raisha comapre
        fig, (ax1, ax2, ax3) = plt.subplots(1, 3, figsize=(15, 5))
        for results_dict, measure, ax in [[raisha_results_rmse, 'RMSE', ax1],
                                          [raisha_results_micro, 'Bin F-score Micro', ax2],
                                          [raisha_results_macro, 'Bin F-score Macro', ax3]]:
            data = pd.DataFrame(results_dict, index=list(range(10)))
            for i, column in enumerate(data.columns):
                ax.plot(list(range(10)), data[column], linestyle=linestyle_colors_models[column][0], label=column,
                        color=linestyle_colors_models[column][1])
            # ax.set_title(f"{measure} As a Function of the Raisha Size")
            ax.set(xlabel='Raisha Size', ylabel=measure)

        lines, labels = fig.axes[-1].get_legend_handles_labels()

        fig.legend(lines, labels, loc='upper center', shadow=True, prop={"size": 10})
        plt.xticks(list(range(10)))
        plt.savefig("raisha_compare.png", bbox_inches='tight')

        # plt.show()

        return

    def understanding_graph(self, func_study: int, two_axes: bool=False,
                            column_to_group: str='group_sender_answer_scores', x_lable: str='Implied Score'):
        if two_axes:
            fig1, axes = plt.subplots(1, 2, figsize=(12, 5), gridspec_kw={'width_ratios': [1, 1]})
            fig1.tight_layout(pad=10)
            studies = [1, 2]
        else:
            fig1, axes = plt.subplots(1, 1)
            axes = [axes, axes]
            studies = [func_study]

        for study in studies:
            if column_to_group == 'group_sender_answer_scores':
                axes[study - 1].axis([2, 10, 0, 1])
            else:
                axes[study - 1].axis([4, 10, 0, 1])
            study_1_x_list = self.all_data[conditions_per_study[study][0]][column_to_group].unique().tolist()
            study_2_x_list = self.all_data[conditions_per_study[study][1]][column_to_group].unique().tolist()

            study_1_x_list.extend(study_2_x_list)
            x = pd.DataFrame(sorted(list(set(study_1_x_list))), columns=[column_to_group])

            study_1_cond = self.all_data[conditions_per_study[study][0]]
            study_2_cond = self.all_data[conditions_per_study[study][1]]

            study_1_cond_understand = study_1_cond.groupby(by=column_to_group).group_sender_payoff.mean()
            study_2_cond_understand = study_2_cond.groupby(by=column_to_group).group_sender_payoff.mean()

            study_1_cond_understand_x = x.merge(study_1_cond_understand, left_on=column_to_group,
                                                right_index=True, how='left')
            study_2_cond_understand_x = x.merge(study_2_cond_understand, left_on=column_to_group,
                                                right_index=True, how='left')

            if column_to_group == 'group_sender_answer_scores':
                values_study_1 = study_1_cond.groupby(by=column_to_group).group_sender_payoff.count()/3
                values_study_2 = study_2_cond.groupby(by=column_to_group).group_sender_payoff.count()/3
                if values_study_1.shape[0] > values_study_2.shape[0]:  # add missing index to values_study_2
                    for i in values_study_1.index:
                        if i not in values_study_2.index:
                            values_study_2.loc[i] = 0
                    values_study_2 = values_study_2.sort_index()
                elif values_study_1.shape[0] < values_study_2.shape[0]:  # add missing index to values_study_1
                    for i in values_study_2.index:
                        if i not in values_study_1.index:
                            values_study_1.loc[i] = 0
                    values_study_1 = values_study_1.sort_index()

                values_study_1 = values_study_1.values
                values_study_2 = values_study_2.values

            else:
                values_study_1 = None
                values_study_2 = None

            axes[study - 1].scatter(x, study_1_cond_understand_x.group_sender_payoff, s=values_study_1,
                                    color=colors[conditions_per_study[study][0]],
                                    # label=condition_names_per_study[study][0],
                                    marker=markers[conditions_per_study[study][0]], linestyle='-')
            axes[study - 1].plot(x, study_1_cond_understand_x.group_sender_payoff,
                                 marker=markers[conditions_per_study[study][0]],
                                 label=condition_names_per_study[study][0], markersize=0,
                                 color=colors[conditions_per_study[study][0]], linestyle='-')
            axes[study - 1].scatter(x, study_2_cond_understand_x.group_sender_payoff, s=values_study_2,
                                    color=colors[conditions_per_study[study][1]],
                                    # label=condition_names_per_study[study][1],
                                    marker=markers[conditions_per_study[study][1]], linestyle='-')
            axes[study - 1].plot(x, study_2_cond_understand_x.group_sender_payoff,
                                 marker=markers[conditions_per_study[study][1]],
                                 label=condition_names_per_study[study][1], markersize=0,
                                 color=colors[conditions_per_study[study][1]], linestyle='-')

            # x is a pd.DataFrame with one column, x.T.values[0] are its values
            # cell_text = [x.T.values[0], values_study_1.values, values_study_2.values]
            # columns = values_study_1.index.values
            xlabel = x_lable
            # table_condition_names_per_study = {1: ['Numerical', 'Verbal'],
            #                                    2: ['Only\nNumerical', 'Verbal+\nNumerical']}
            # # Add a table at the bottom of the axes
            # the_table = axes[study - 1].table(cellText=cell_text,
            #                                   rowLabels=['Review\nScore',
            #                                              f'{table_condition_names_per_study[study][0]}',
            #                                              f'{table_condition_names_per_study[study][1]}'],
            #                                   # colLabels=columns,
            #                                   cellLoc='center',
            #                                   rowLoc='center',
            #                                   bbox=(0, -0.41, 1, 0.27),
            #                                   )
            # the_table.auto_set_font_size(False)
            # the_table.set_fontsize(8)

            # if study == 1:
            #     xlabel = 'Score (or score related to the review) Selected by The Expert'
            # else:
            axes[study - 1].set_xlabel(xlabel, fontsize=15)
            axes[study - 1].set_title(f'Experiment {study}', fontsize=15)
            if study == 1:
                axes[study - 1].set_ylabel('Fraction of Hotel Choices', fontsize=15)
            # Plot legend.
            exp1 = mlines.Line2D([], [], marker=markers[conditions_per_study[study][0]],
                                 label=condition_names_per_study[study][0], linestyle='-',
                                 color=colors[conditions_per_study[study][0]])
            exp2 = mlines.Line2D([], [], marker=markers[conditions_per_study[study][1]],
                                 label=condition_names_per_study[study][1], linestyle='-',
                                 color=colors[conditions_per_study[study][1]])

            axes[study - 1].legend(loc='upper left', shadow=True, fontsize=8, handles=[exp1, exp2])
            if column_to_group == 'group_sender_answer_scores':
                axes[study - 1].set_xticks(range(2, 11))
            else:
                axes[study - 1].set_xticks(range(4, 11))
            # plt.tick_params(
            #     axis='x',  # changes apply to the x-axis
            #     which='both',  # both major and minor ticks are affected
            #     bottom=False,  # ticks along the bottom edge are off
            #     top=False,  # ticks along the top edge are off
            #     labelbottom=False)  # labels along the bottom edge are off
            axes[study - 1].set_yticks(np.arange(0.0, 1.05, 0.1))
        # plt.show()
        if two_axes:
            title = f'understanding_level_2_axes_per_{x_lable}.png'
        else:
            title = f'understanding_level_study_{func_study}_per_{x_lable}.png'
        fig1.subplots_adjust(wspace=0.15)
        fig1.savefig(os.path.join(graph_directory, title), bbox_inches='tight')

        # significant tests:
        study_1_cond = self.all_data[conditions_per_study[func_study][0]]
        study_2_cond = self.all_data[conditions_per_study[func_study][1]]

        study_1_cond_low = study_1_cond.loc[study_1_cond.group_sender_answer_scores < 8]
        study_2_cond_low = study_2_cond.loc[study_2_cond.group_sender_answer_scores < 8]
        study_1_cond_low = pd.DataFrame(study_1_cond_low.groupby(by='pair_id').group_sender_payoff.mean())
        study_1_cond_low.columns = ['low']
        study_2_cond_low = pd.DataFrame(study_2_cond_low.groupby(by='pair_id').group_sender_payoff.mean())
        study_2_cond_low.columns = ['low']

        study_1_cond_high = study_1_cond.loc[study_1_cond.group_sender_answer_scores >= 8]
        study_2_cond_high = study_2_cond.loc[study_2_cond.group_sender_answer_scores >= 8]
        study_1_cond_high = pd.DataFrame(study_1_cond_high.groupby(by='pair_id').group_sender_payoff.mean())
        study_1_cond_high.columns = ['high']
        study_2_cond_high = pd.DataFrame(study_2_cond_high.groupby(by='pair_id').group_sender_payoff.mean())
        study_2_cond_high.columns = ['high']

        # merge high and low:
        study_1_cond = study_1_cond_low.join(study_1_cond_high)
        study_2_cond = study_2_cond_low.join(study_2_cond_high)

        study_1_cond['understanding'] = study_1_cond.high - study_1_cond.low
        study_2_cond['understanding'] = study_2_cond.high - study_2_cond.low

        significant_tests(study_1_cond, study_2_cond,
                          f'Understanding Level Study {func_study} '
                          f'{conditions_per_study[func_study][0]}, {conditions_per_study[func_study][1]}')

        # significant tests for lower than 5:
        study_1_cond = self.all_data[conditions_per_study[func_study][0]]
        study_2_cond = self.all_data[conditions_per_study[func_study][1]]
        study_1_cond_low = study_1_cond.loc[study_1_cond.group_sender_answer_scores < 5]
        study_2_cond_low = study_2_cond.loc[study_2_cond.group_sender_answer_scores < 5]
        study_1_cond_low = pd.DataFrame(study_1_cond_low.groupby(by='pair_id').group_sender_payoff.mean())
        study_1_cond_low.columns = ['low']
        study_2_cond_low = pd.DataFrame(study_2_cond_low.groupby(by='pair_id').group_sender_payoff.mean())
        study_2_cond_low.columns = ['low']
        significant_tests(study_1_cond_low.low, study_2_cond_low.low,
                          f'Understanding Level lower than 5 Study {func_study} '
                          f'{conditions_per_study[func_study][0]}, {conditions_per_study[func_study][1]}')

        return

    def laying_test(self, study: int):
        study_1_cond = self.all_data[conditions_per_study[study][0]]
        study_2_cond = self.all_data[conditions_per_study[study][1]]

        study_1_cond = study_1_cond.groupby(by='pair_id').laying.mean()
        study_2_cond = study_2_cond.groupby(by='pair_id').laying.mean()

        significant_tests(study_1_cond, study_2_cond,
                          f'Laying Level Study {study}: '
                          f'{conditions_per_study[study][0]}, {conditions_per_study[study][1]}')

    def trust_graph(self, study: int, split_half=True):
        data_dict = defaultdict(list)
        study_1_cond = self.all_data[conditions_per_study[study][0]]
        study_2_cond = self.all_data[conditions_per_study[study][1]]
        diff_values_study_1 = pd.DataFrame()
        diff_values_study_2 = pd.DataFrame()

        half = [1, 0] if split_half else ['all']

        for first_half in half:
            if first_half == 'all':
                study_1_cond_half = study_1_cond
                study_2_cond_half = study_2_cond
            else:
                study_1_cond_half = study_1_cond.loc[study_1_cond.first_half == first_half]
                study_2_cond_half = study_2_cond.loc[study_2_cond.first_half == first_half]

            study_1_cond_over_8 = study_1_cond_half.loc[study_1_cond_half['expert_answer_above_8'] == 1]
            study_1_cond_below_8 = study_1_cond_half.loc[study_1_cond_half['expert_answer_above_8'] == 0]
            study_1_cond_over_8 = pd.DataFrame(study_1_cond_over_8.groupby(by='pair_id').group_sender_payoff.mean())
            study_1_cond_over_8.columns = ['over_8_taking_rate']
            study_1_cond_below_8 = pd.DataFrame(study_1_cond_below_8.groupby(by='pair_id').group_sender_payoff.mean())
            study_1_cond_below_8.columns = ['below_8_taking_rate']
            study_1_cond_diff_score = study_1_cond_over_8.join(study_1_cond_below_8)
            study_1_cond_diff_score = study_1_cond_diff_score.fillna(0)
            study_1_cond_diff_score['diff'] = study_1_cond_diff_score.over_8_taking_rate -\
                                              study_1_cond_diff_score.below_8_taking_rate
            data_dict[condition_names_per_study[study][0]].append(study_1_cond_diff_score['diff'].mean())
            diff_values_study_1 = pd.concat([diff_values_study_1, study_1_cond_diff_score['diff']])

            study_2_cond_over_8 = study_2_cond_half.loc[study_2_cond_half['expert_answer_above_8'] == 1]
            study_2_cond_below_8 = study_2_cond_half.loc[study_2_cond_half['expert_answer_above_8'] == 0]
            study_2_cond_over_8 = pd.DataFrame(study_2_cond_over_8.groupby(by='pair_id').group_sender_payoff.mean())
            study_2_cond_over_8.columns = ['over_8_taking_rate']
            study_2_cond_below_8 = pd.DataFrame(study_2_cond_below_8.groupby(by='pair_id').group_sender_payoff.mean())
            study_2_cond_below_8.columns = ['below_8_taking_rate']
            study_2_cond_diff_score = study_2_cond_over_8.join(study_2_cond_below_8)
            study_2_cond_diff_score = study_2_cond_diff_score.fillna(0)
            study_2_cond_diff_score['diff'] = study_2_cond_diff_score.over_8_taking_rate - \
                                            study_2_cond_diff_score.below_8_taking_rate
            data_dict[condition_names_per_study[study][1]].append(study_2_cond_diff_score['diff'].mean())
            diff_values_study_2 = pd.concat([diff_values_study_2, study_2_cond_diff_score['diff']])

        data_df = pd.DataFrame.from_dict(data_dict)
        if split_half:
            data_df.index = ['Half 1', 'Half 2']
        else:
            data_df.index = ['All Rounds']
        ax2 = data_df.plot(kind="bar", stacked=False, rot=0,
                           color=[colors[conditions_per_study[study][0]], colors[conditions_per_study[study][1]]])
        # plt.title("The Decision Makers' Average Expected Payoff Throughout the Experiment")
        # plt.xlabel('Round Number')
        plt.ylabel('Average Understanding Level')
        # rects = ax2.patches
        # autolabel(rects, ax2, rotation='horizontal', max_height=data_df.max(), convert_to_int=False)
        ax2.legend(loc='lower center', shadow=True)
        # plt.yticks([0.0, 0.1, 0.2, 0.3, 0.4, 0.5, 0.6, 0.7, 0.8, 0.9, 1.0])
        # plt.show()
        fig_to_save = ax2.get_figure()
        fig_to_save.savefig(os.path.join(
            graph_directory, f'average_trust_level_first_and_last_5_trials_study_{study}_split_half_{split_half}.png'),
            bbox_inches='tight')

        significant_tests(diff_values_study_1, diff_values_study_2,
                          f'Understanding Level Study {study} Split Half {split_half}: '
                          f'{conditions_per_study[study][0]}, {conditions_per_study[study][1]}')

    def best_reply_graph(self, study: int):
        data_dict = defaultdict(list)
        study_1_cond = self.all_data[conditions_per_study[study][0]]
        study_2_cond = self.all_data[conditions_per_study[study][1]]
        study_1_cond_best_reply = study_1_cond.groupby(by='first_half').best_reply.mean()
        study_2_cond_best_reply = study_2_cond.groupby(by='first_half').best_reply.mean()

        data_dict[condition_names_per_study[study][0]] = [study_1_cond_best_reply[1], study_1_cond_best_reply[0]]
        data_dict[condition_names_per_study[study][1]] = [study_2_cond_best_reply[1], study_2_cond_best_reply[0]]
        # plt.figure(figsize=(10, 5))
        data_df = pd.DataFrame.from_dict(data_dict)
        data_df.index = ['Half 1', 'Half 2']
        ax2 = data_df.plot(kind="bar", stacked=False, rot=0,
                           color=[colors[conditions_per_study[study][0]], colors[conditions_per_study[study][1]]])
        # plt.title("The Decision Makers' Average Expected Payoff Throughout the Experiment")
        # plt.xlabel('Round Number')
        plt.ylabel('Average Best Reply Rate')
        # rects = ax2.patches
        # autolabel(rects, ax2, rotation='horizontal', max_height=data_df.max(), convert_to_int=False)
        ax2.legend(loc='lower center', shadow=True)
        plt.yticks(np.arange(0, 1, 0.1))
        # plt.show()
        fig_to_save = ax2.get_figure()
        fig_to_save.savefig(
            os.path.join(graph_directory, f'best_reply_first_and_last_5_trials_study{study}.png'), bbox_inches='tight')

        study_1_cond_best_reply = study_1_cond.groupby(by='pair_id').best_reply.mean()
        study_2_cond_best_reply = study_2_cond.groupby(by='pair_id').best_reply.mean()

        significant_tests(study_1_cond_best_reply, study_2_cond_best_reply,
                          f'Best Reply Study {study}: {conditions_per_study[study][0]}, '
                          f'{conditions_per_study[study][1]}')

    def expert_payoff_test(self, study: int, given_persuasion: bool=False):
        study_1_cond = self.all_data[conditions_per_study[study][0]]
        study_2_cond = self.all_data[conditions_per_study[study][1]]
        if given_persuasion:
            study_1_cond = study_1_cond.loc[study_1_cond.expert_want_to_persuade == 1]
            study_2_cond = study_2_cond.loc[study_2_cond.expert_want_to_persuade == 1]
        study_1_cond_mean_ex_payoff = study_1_cond.groupby(by='pair_id').group_sender_payoff.sum()
        study_2_cond_mean_ex_payoff = study_2_cond.groupby(by='pair_id').group_sender_payoff.sum()

        significant_tests(study_1_cond_mean_ex_payoff, study_2_cond_mean_ex_payoff,
                          f'Expert Payoff Study {study} given_persuasion: {given_persuasion}: '
                          f'{conditions_per_study[study][0]}, {conditions_per_study[study][1]}')

        return

    def two_hotels_test(self, study: int):
        study_1_cond = self.all_data[conditions_per_study[study][0]]
        study_2_cond = self.all_data[conditions_per_study[study][1]]

        study_1_cond = study_1_cond.loc[study_1_cond.group_average_score.between(6, 7.9)]
        study_2_cond = study_2_cond.loc[study_2_cond.group_average_score.between(6, 7.9)]

        study_1_cond_mean_ex_payoff = study_1_cond.groupby(by='pair_id').expert_answer_above_8.mean()
        study_2_cond_mean_ex_payoff = study_2_cond.groupby(by='pair_id').expert_answer_above_8.mean()

        significant_tests(study_1_cond_mean_ex_payoff, study_2_cond_mean_ex_payoff,
                          f'Two hotels above 8 implied score Study {study}: '
                          f'{conditions_per_study[study][0]}, {conditions_per_study[study][1]}')

        return

    def dm_payoff_test(self, study: int):
        study_1_cond = self.all_data[conditions_per_study[study][0]]
        study_2_cond = self.all_data[conditions_per_study[study][1]]
        study_1_cond_mean_dm_payoff = study_1_cond.groupby(by='pair_id').dm_expected_payoff.sum()
        study_2_cond_mean_dm_payoff = study_2_cond.groupby(by='pair_id').dm_expected_payoff.sum()

        significant_tests(study_1_cond_mean_dm_payoff, study_2_cond_mean_dm_payoff,
                          f'Decision Maker Payoff Study {study}: {conditions_per_study[study][0]}, '
                          f'{conditions_per_study[study][1]}')

        return

    def honesty_test(self, study: int):
        study_1_cond = self.all_data[conditions_per_study[study][0]]
        study_2_cond = self.all_data[conditions_per_study[study][1]]
        study_1_cond_mean_honesty = study_1_cond.groupby(by='pair_id').honesty.mean()
        study_2_cond_mean_honesty = study_2_cond.groupby(by='pair_id').honesty.mean()

        significant_tests(study_1_cond_mean_honesty, study_2_cond_mean_honesty,
                          f'Honesty Study {study}: {conditions_per_study[study][0]}, {conditions_per_study[study][1]}')

        honesty_graph(study=study)

        return

    def linear_score_test(self, study: int):
        study_1_cond = self.linear_scores[conditions_per_study[study][0]]
        study_2_cond = self.linear_scores[conditions_per_study[study][1]]
        study_1_cond_mean_honesty = study_1_cond.linear_expert_payoff
        study_2_cond_linear_score = study_2_cond.linear_expert_payoff

        significant_tests(study_1_cond_mean_honesty, study_2_cond_linear_score,
                          f'Linear Score Study {study}: {conditions_per_study[study][0]}, '
                          f'{conditions_per_study[study][1]}')

        return

    def trust_test(self, study: int):
        study_1_cond = self.all_data[conditions_per_study[study][0]]
        study_2_cond = self.all_data[conditions_per_study[study][1]]
        data_1_p_enter_list_all_rounds = list()
        data_2_p_enter_list_all_rounds = list()
        for name, number in [['expert estimation below 8', 0], ['expert estimation above 8', 1]]:
            study_1_cond_name = study_1_cond.loc[study_1_cond.expert_answer_above_8 == number]
            study_2_cond_name = study_2_cond.loc[study_2_cond.expert_answer_above_8 == number]

            study_1_cond_mean = study_1_cond_name.groupby(by='pair_id').group_sender_payoff.mean()
            study_2_cond_mean = study_2_cond_name.groupby(by='pair_id').group_sender_payoff.mean()

            significant_tests(study_1_cond_mean, study_2_cond_mean,
                              f'Trust Study {study} for {name}: {conditions_per_study[study][0]}, '
                              f'{conditions_per_study[study][1]}')

            data_1_p_enter_list_all_rounds.append(round(study_1_cond_name.group_sender_payoff.mean(), 2))
            data_2_p_enter_list_all_rounds.append(round(study_2_cond_name.group_sender_payoff.mean(), 2))

        trust_graphs(study=study, data_1_p_enter_list_all_rounds=data_1_p_enter_list_all_rounds,
                     data_2_p_enter_list_all_rounds=data_2_p_enter_list_all_rounds)

        return

    def laying_graph(self, study: int):
        """The Communication Type Effect on the Experts Cheating Level"""
        study_1_data = self.all_data[conditions_per_study[study][0]]
        study_2_data = self.all_data[conditions_per_study[study][1]]

        for by, xlabel, xticks in [['group_average_score', 'Expected Payoff', range(4, 11)],
                                   ['subsession_round_number', 'Trial Number', range(1, 11)]]:
            study_1_cond = study_1_data.groupby(by=by).laying.mean()
            study_2_cond = study_2_data.groupby(by=by).laying.mean()

            fig1, ax1 = plt.subplots()

            # x = [4.17, 6.66, 7.44, 7.97, 8.11, 8.33, 8.94, 9.19, 9.54, 9.77]
            x = study_1_cond.index.values

            ax1.plot(x, study_1_cond.values, color=colors[conditions_per_study[study][0]],
                     label=condition_names_per_study[study][0], marker=markers[conditions_per_study[study][0]])
            ax1.plot(x, study_2_cond.values, color=colors[conditions_per_study[study][1]],
                     label=condition_names_per_study[study][1], marker=markers[conditions_per_study[study][1]])

            plt.xlabel(xlabel, fontsize=15)
            plt.ylabel('Exaggeration', fontsize=15)
            ax1.legend(loc='upper left', shadow=True, fontsize=8)
            plt.xticks(xticks)
            plt.yticks(np.arange(-0.1, 0.9, 0.1))
            # plt.show()
            fig1.savefig(os.path.join(graph_directory, f'Laying_graph_{study}_by_{by}.png'), bbox_inches='tight')

    def score_5_4_analysis(self):
        fig, axes = plt.subplots(1, 2, figsize=(12, 5), gridspec_kw={'width_ratios': [1, 1]})
        for study in [1, 2]:
            study_1_cond = self.all_data[conditions_per_study[study][0]].loc[
                self.all_data[conditions_per_study[study][0]].group_sender_answer_scores == 5.4]
            study_2_cond = self.all_data[conditions_per_study[study][1]].loc[
                self.all_data[conditions_per_study[study][1]].group_sender_answer_scores == 5.4]

            study_1_cond = study_1_cond.groupby(by='subsession_round_number').group_sender_payoff.mean()
            study_2_cond = study_2_cond.groupby(by='subsession_round_number').group_sender_payoff.mean()

            axes[study - 1].plot(study_1_cond.index, study_1_cond.values,
                                 color=colors[conditions_per_study[study][0]],
                                 label=condition_names_per_study[study][0],
                                 marker=markers[conditions_per_study[study][0]])
            axes[study - 1].plot(study_2_cond.index, study_2_cond.values,
                                 color=colors[conditions_per_study[study][1]],
                                 label=condition_names_per_study[study][1],
                                 marker=markers[conditions_per_study[study][1]])
            axes[study - 1].set_title(f'Experiment {study}', fontsize=15)
            axes[study - 1].set_xlabel('Trial Number', fontsize=15)
            if study == 1:
                axes[study - 1].set_ylabel('Fraction of Hotel choices', fontsize=15)
            axes[study - 1].legend(loc='upper right', shadow=True, fontsize=8)
            axes[study - 1].set_xticks(list(range(1, 11)))
            axes[study - 1].set_yticks(np.arange(0.0, 1.01, 0.1))

        fig.savefig(os.path.join(graph_directory, f'Entry_rate_score_5_4_2_axes.png'), bbox_inches='tight')

    def exaggerate_strategy_analysis(self):
        fig, axes = plt.subplots(2, 2, figsize=(12, 5), gridspec_kw={'width_ratios': [1, 1]})
        for study in [1, 2]:
            study_1_cond = self.all_data[conditions_per_study[study][0]].loc[
                self.all_data[conditions_per_study[study][0]].expert_strategy == 'pct_always_exaggerate']
            study_2_cond = self.all_data[conditions_per_study[study][1]].loc[
                self.all_data[conditions_per_study[study][1]].expert_strategy == 'pct_always_exaggerate']

            study_1_cond = study_1_cond.loc[study_1_cond.group_average_score.between(5, 8)]
            study_2_cond = study_2_cond.loc[study_2_cond.group_average_score.between(5, 8)]

            study_1_cond_groupby = pd.DataFrame(study_1_cond.groupby(by='pair_id').expert_answer_above_8.mean())
            study_1_cond_groupby['always_above_8'] = np.where(study_1_cond_groupby.expert_answer_above_8 == 1, 1, 0)
            study_2_cond_groupby = pd.DataFrame(study_2_cond.groupby(by='pair_id').expert_answer_above_8.mean())
            study_2_cond_groupby['always_above_8'] = np.where(study_2_cond_groupby.expert_answer_above_8 == 1, 1, 0)

            study_1_cond = study_1_cond.merge(study_1_cond_groupby[['always_above_8']], left_on='pair_id',
                                              right_index=True)
            study_2_cond = study_2_cond.merge(study_2_cond_groupby[['always_above_8']], left_on='pair_id',
                                              right_index=True)

            study_1_cond = study_1_cond.groupby(by=['subsession_round_number', 'group_average_score'])\
                .always_above_8.mean()
            study_2_cond = study_2_cond.groupby(by=['subsession_round_number', 'group_average_score'])\
                .always_above_8.mean()

            study_1_cond.unstack().plot(kind="bar", stacked=False, rot=0, color=['lightgreen', 'deepskyblue', 'violet'],
                                        ax=axes[study - 1][0], legend=None)
            study_2_cond.unstack().plot(kind="bar", stacked=False, rot=0, color=['lightgreen', 'deepskyblue', 'violet'],
                                        ax=axes[study - 1][1], legend=None)

            for i in [0, 1]:
                axes[study - 1][i].set_title(f'Experiment {study} Condition {condition_names_per_study[study][i]}',
                                             fontsize=10)
                axes[study - 1][i].xaxis.set_label_text("")

            if study == 1:
                for i in [0, 1]:
                    axes[study - 1][i].tick_params(
                        axis='x',  # changes apply to the x-axis
                        which='both',  # both major and minor ticks are affected
                        bottom=False,  # ticks along the bottom edge are off
                        labelbottom=False)  # labels along the bottom edge are off

            # axes[study - 1].set_xticks(x)
            # axes[study - 1].set_yticks(np.arange(0.85, 0.05, 1.26))
        fig.text(0.5, 0.04, 'Trail Number', ha='center', fontsize=10)
        fig.text(0.08, 0.5, '% of Experts Always Above 8', va='center', rotation='vertical', fontsize=10)
        handles, labels = axes[study - 1][0].get_legend_handles_labels()
        fig.legend(handles, labels, loc='upper center', shadow=True, fontsize=8, title='Average Score')
        fig.savefig(os.path.join(graph_directory, f'experts_always_above_8_bad_hotels.png'), bbox_inches='tight')

    def expert_payoff_per_expert_strategy(self):
        # expert payoff per expert strategy
        axes_dict = {0: (0, 0), 1: (0, 1), 2: (0, 2), 3: (1, 0), 4: (1, 1), 5: (1, 2)}
        for study in [1, 2]:
            fig, axes = plt.subplots(2, 3, figsize=(12, 5))
            study_1_cond = self.all_data[conditions_per_study[study][0]].loc[
                ~self.all_data[conditions_per_study[study][0]].expert_strategy.isna()]
            study_2_cond = self.all_data[conditions_per_study[study][1]].loc[
                ~self.all_data[conditions_per_study[study][1]].expert_strategy.isna()]
            strategies = list(set(study_1_cond.expert_strategy.unique().tolist() +
                                  study_2_cond.expert_strategy.unique().tolist()))
            for i, strategy in enumerate(strategies):
                study_1_cond_strategy = study_1_cond.loc[study_1_cond.expert_strategy == strategy]
                study_2_cond_strategy = study_2_cond.loc[study_2_cond.expert_strategy == strategy]

                study_1_cond_strategy_per_round = study_1_cond_strategy.groupby(by='subsession_round_number').\
                    group_sender_payoff.mean()
                study_2_cond_strategy_per_round = study_2_cond_strategy.groupby(by='subsession_round_number').\
                    group_sender_payoff.mean()

                if not study_1_cond_strategy.empty:
                    axes[axes_dict[i]].plot(study_1_cond_strategy_per_round.index,
                                            study_1_cond_strategy_per_round.values,
                                            color=colors[conditions_per_study[study][0]],
                                            label=condition_names_per_study[study][0],
                                            marker=markers[conditions_per_study[study][0]], linestyle='-')
                    study_2_cond_strategy_per_round.plot(
                        stacked=False, rot=0, color=colors[conditions_per_study[study][1]], ax=axes[axes_dict[i]],
                        marker=markers[conditions_per_study[study][1]], linestyle='-',
                        label=condition_names_per_study[study][1])
                else:
                    axes[axes_dict[i]].plot(study_2_cond_strategy_per_round.index,
                                            study_2_cond_strategy_per_round.values,
                                            color=colors[conditions_per_study[study][1]],
                                            label=condition_names_per_study[study][1],
                                            marker=markers[conditions_per_study[study][1]], linestyle='-')

                axes[axes_dict[i]].set_title(f'{strategies_dict[strategy]}', fontsize=8)
                # axes[i].get_legend().remove()
                axes[axes_dict[i]].set_xlabel('')
                if i in range(3):
                    axes[axes_dict[i]].tick_params(
                        axis='x',  # changes apply to the x-axis
                        which='both',  # both major and minor ticks are affected
                        bottom=False,  # ticks along the bottom edge are off
                        labelbottom=False)  # labels along the bottom edge are off

                # significant test
                study_1_cond_strategy_per_expert = study_1_cond_strategy.groupby(by='pair_id').\
                    group_sender_payoff.mean()
                study_2_cond_strategy_per_expert = study_2_cond_strategy.groupby(by='pair_id').\
                    group_sender_payoff.mean()
                significant_tests(study_1_cond_strategy_per_expert, study_2_cond_strategy_per_expert,
                                  f'Expert Payoff Study {study} and Strategy {strategies_dict[strategy]} '
                                  f'{conditions_per_study[study][0]}, {conditions_per_study[study][1]}')

            # ax.set_ylabel('% Decision-Makers',  fontdict={'size': 8})
            # ax.set_xlabel("Attribute Number", fontdict={'size': 8})
            fig.text(0.5, 0.04, 'Round Number', ha='center')
            fig.text(0.08, 0.5, 'Expert Average Payoff', va='center', rotation='vertical')
            fig.legend(axes,  # The line objects
                       labels=condition_names_per_study[study],  # The labels for each line
                       loc="upper left",  # Position of legend
                       shadow=True, prop={"size": 8})
            plt.savefig(os.path.join(graph_directory, f"Expert average payoff per strategy for study {study}.png"),
                        bbox_inches='tight')


class CalculationsForPaper:
    def __init__(self):
        self.all_data = defaultdict(pd.DataFrame)
        for condition in conditions:
            df = pd.read_csv(os.path.join(data_analysis_directory, condition, 'results_payments_status.csv'))
            df = df.loc[df.status == 'play']
            df = df.drop_duplicates()
            df['laying'] = df.apply(lambda x: (x['group_sender_answer_scores'] - x[column_to_define_exaggerate]) /
                                              (x['group_score_6'] - x[column_to_define_exaggerate]), axis=1)
            # print(f"condition: {condition}, average laying per hotel: "
            #       f"{df.groupby(by='group_average_score').laying.mean().values}")
            time_spent = pd.read_csv(os.path.join(data_directory, date_directory, condition, 'TimeSpent.csv'))
            time_spent = time_spent.groupby(by='participant_code').seconds_on_page.sum()
            if 'seconds_on_page' in df.columns:
                df = df.drop('seconds_on_page', axis=1)
            df = df.merge(time_spent, left_on='participant_code', right_index=True)
            self.all_data[condition] = df

    def number_participants(self):
        age = list()
        std_age = list()
        payment = list()
        male = list()
        female = list()
        participants = list()
        seconds_on_page = list()
        for condition in conditions:
            print(f'Numbers for condition {condition}')
            condition_data = self.all_data[condition]
            num_participants = condition_data.participant_code.unique().shape[0]
            participants.append(num_participants)
            print(f'Number of participant: {num_participants}')
            gender = condition_data.groupby(by='player_gender').participant_code.count()
            male.append(gender.Male)
            female.append(gender.Female)
            print(f'Gender split: {gender}')
            avg_age = condition_data.player_age.mean()
            age.append(avg_age)
            cur_std_age = condition_data.player_age.std()
            std_age.append(cur_std_age)
            print(f'Average age: {avg_age}, STD: {cur_std_age}')
            avg_pay = condition_data.total_pay.mean()
            payment.append(avg_pay)
            print(f'Average payment: {avg_pay}')
            avg_time = condition_data.seconds_on_page.mean()/60
            seconds_on_page.append(avg_time)
            print(f'Average time: {avg_time}')

        print('Total numbers')
        print(f'Number of participant {sum(participants)}')
        print(f'Number of males {sum(male)}')
        print(f'Number of females {sum(female)}')
        print(f'Average age: {sum(age)/len(age)}')
        print(f'Average payment: {sum(payment)/len(payment)}')
        print(f'Average time: {sum(seconds_on_page)/len(seconds_on_page)}')


def main():
    # calculation_obj = CalculationsForPaper()
    # calculation_obj.number_participants()
    tests_obj = SignificanceTests()
    # computation_paper_graphs(corr_data_path='/Users/reutapel/Documents/Documents/Technion/Msc/thesis/experiment/'
    #                                         'decision_prediction/language_prediction/data/verbal/cv_framework/'
    #                                         'all_data_single_round_label_crf_raisha_non_nn_turn_model_prev_round_label_'
    #                                         'all_history_features_all_history_text_manual_binary_features_predict_first_'
    #                                         'round_verbal_data.csv')
    tests_obj.computation_paper_graphs()
    # expert_payoff_dict = {'verbal': [0.77, 0.66, 0.77, 0.71, 0.74, 0.70, 0.75, 0.67, 0.68, 0.68],
    #                       'numeric': [0.88, 0.79, 0.76, 0.78, 0.75, 0.72, 0.78, 0.73, 0.78, 0.71],
    #                       'num_only': [0.97, 0.90, 0.70, 0.71, 0.75, 0.70, 0.87, 0.78, 0.57, 0.85],
    #                       'both': [0.79, 0.73, 0.64, 0.69, 0.65, 0.78, 0.86, 0.72, 0.79, 0.73]}
    #
    # dem_expected_payoff_dict = {'verbal': [0.31, 0.11, 0.38, 0.47, 0.2, 0.3, 0.32, 0.28, 0.21, 0.12],
    #                             'numeric': [0.22, 0.26, 0.53, 0.21, 0.2, 0.18, 0.32, 0.35, 0.36, -0.04],
    #                             'num_only': [0.28, 0.37, 0.15, 0.11, 0.23, 0.42, 0.29, 0.59, 0.15, 0.2],
    #                             'both': [0.26, 0.36, 0.03, 0.07, 0.36, 0.48, 0.5, 0.01, 0.42, 0.47]}
    # tests_obj.score_5_4_analysis()
    # tests_obj.exaggerate_strategy_analysis()
    # tests_obj.expert_payoff_per_expert_strategy()
    # both_exp_laying_graph(role_dict=tests_obj.expert_payoff_dict, ylabel='Fraction of Hotel choices',
    #                       title=f'Average acceptance rate as a function of trial', laying_dict=tests_obj.laying_dict)
    both_studies_graphs(role_dict=tests_obj.expert_payoff_dict, ylabel="Fraction of Hotel choices",
                        title=f'Average acceptance rate  as a function of trial', expert_payoff=True,
                        laying_dict=tests_obj.laying_dict, equilibrium_data_dict=tests_obj.equilibrium_data_dict)
    both_studies_graphs(role_dict=tests_obj.expert_payoff_dict, ylabel="Fraction of Hotel choices",
                        title=f'Average acceptance rate  as a function of trial', expert_payoff=True,
                        laying_dict=tests_obj.laying_dict_trial, laying_per_trial=True)
    both_studies_graphs(role_dict=tests_obj.expert_payoff_dict_below_8, ylabel="Fraction of Hotel choices",
                        title=f'Average acceptance rate average score below 8 as a function of trial', expert_payoff=True,
                        implied_score_5_8=True)
    both_studies_graphs(role_dict=tests_obj.dm_expected_payoff_dict, ylabel='Average DM expected payoff',
                        title=f'Average DM expected payoff as a function of trial', expert_payoff=False)
    both_studies_graphs(role_dict=tests_obj.expert_payoff_dict_persuasion,
                        ylabel="Fraction of Hotel choices given a persuasion intent",
                        title=f'Average acceptance rate a persuasion intent as a function of trial', expert_payoff=True)

    for study in [1, 2]:
        print(f'Significant tests for study {study}')
        tests_obj.two_hotels_test(study=study)
        tests_obj.understanding_graph(func_study=study, two_axes=True, column_to_group='group_average_score',
                                      x_lable="Hotel's Expected Value")
        tests_obj.dm_individual_differences(study=study)
        tests_obj.laying_test(study=study)
        tests_obj.laying_graph(study=study)
        tests_obj.understanding_graph(func_study=study)
        tests_obj.trust_graph(study=study, split_half=False)
        tests_obj.trust_graph(study=study, split_half=True)
        tests_obj.best_reply_graph(study=study)
        tests_obj.expert_payoff_test(study=study)
        tests_obj.expert_payoff_test(study=study, given_persuasion=True)
        tests_obj.honesty_test(study=study)
        tests_obj.trust_test(study=study)
        tests_obj.dm_payoff_test(study=study)
        tests_obj.linear_score_test(study=study)
        payoff_graph(study, role_dict=tests_obj.expert_payoff_dict, ylabel='Average acceptance rate (expert payoff)',
                     title=f'Average acceptance rate (expert payoff) in Experiment {study} as a function of trial')
        payoff_graph(study, role_dict=tests_obj.dm_expected_payoff_dict, ylabel='Average DM expected payoff',
                     title=f'Average DM expected payoff in Experiment {study} as a function of trial')


if __name__ == '__main__':
    main()

